Polynomials Associated with Equilibrium Positions in Calogero-Moser Systems

In a previous paper (Corrigan-Sasaki), many remarkable properties of classical Calogero and Sutherland systems at equilibrium are reported. For example, the minimum energies, frequencies of small oscillations and the eigenvalues of Lax pair matrices at equilibrium are all "integer valued". The equilibrium positions of Calogero and Sutherland systems for the classical root systems (A_r, B_r, C_r and D_r) correspond to the zeros of Hermite, Laguerre, Jacobi and Chebyshev polynomials. Here we define and derive the corresponding polynomials for the exceptional (E_6, E_7, E_8, F_4 and G_2) and non-crystallographic (I_2(m), H_3 and H_4) root systems. They do not have orthogonality but share many other properties with the above mentioned classical polynomials.

==> poly.m <==
(* 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                                                             %
%   This is a Mathematica file ``poly.m"                      %
%                                                             %
%   attached to the paper hep-th/0206172:                     %
%                                                             %
%   Polynomials Associated with Equilibrium Positions         %
%              in Calogero-Moser Systems                      %
%                                                             %
%                 S.Odake and R.Sasaki                        %
%                                                             %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
*)

(* 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  List of polynomials     %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
(* %%%%% A_1 %%%%% *)
P["A_1,\Delta,\mu^2=2"]
P["A_1,{\bf V},\mu^2=1/2"]
P["A_1,s,\Delta"]
P["A_1,s,{\bf V}"]
(* %%%%% A_2 %%%%% *)
P["A_2,\Delta,\mu^2=2"]
P["A_2,{\bf V},\mu^2=2/3"]
P["A_2,s,\Delta"]
P["A_2,s,{\bf V}"]
(* %%%%% A_3 %%%%% *)
P["A_3,\Delta,\mu^2=2"]
P["A_3,{\bf V},\mu^2=3/4"]
P["A_3,{\bf V}_2,\mu^2=1"]
P["A_3,s,\Delta"]
P["A_3,s,{\bf V}"]
P["A_3,s,{\bf V}_2"]
(* %%%%% A_4 %%%%% *)
P["A_4,\Delta,\mu^2=2"]
P["A_4,{\bf V},\mu^2=4/5"]
P["A_4,{\bf V}_2,\mu^2=6/5"]
P["A_4,s,\Delta"]
P["A_4,s,{\bf V}"]
P["A_4,s,{\bf V}_2"]
(* %%%%% A_5 %%%%% *)
P["A_5,\Delta,\mu^2=2"]
P["A_5,{\bf V},\mu^2=5/6"]
P["A_5,{\bf V}_2,\mu^2=4/3"]
P["A_5,{\bf V}_3,\mu^2=3/2"]
P["A_5,s,\Delta"]
P["A_5,s,{\bf V}"]
P["A_5,s,{\bf V}_2"]
P["A_5,s,{\bf V}_3"]
(* %%%%% A_6 %%%%% *)
P["A_6,\Delta,\mu^2=2"]
P["A_6,{\bf V},\mu^2=6/7"]
P["A_6,{\bf V}_2,\mu^2=10/7"]
P["A_6,{\bf V}_3,\mu^2=12/7"]
P["A_6,s,\Delta"]
P["A_6,s,{\bf V}"]
P["A_6,s,{\bf V}_2"]
P["A_6,s,{\bf V}_3"]
(* %%%%% A_7 %%%%% *)
P["A_7,\Delta,\mu^2=2"]
P["A_7,{\bf V},\mu^2=7/8"]
P["A_7,{\bf V}_2,\mu^2=3/2"]
P["A_7,{\bf V}_3,\mu^2=15/8"]
P["A_7,{\bf V}_4,\mu^2=2"]
P["A_7,s,\Delta"]
P["A_7,s,{\bf V}"]
P["A_7,s,{\bf V}_2"]
P["A_7,s,{\bf V}_3"]
P["A_7,s,{\bf V}_4"]
(* %%%%% A_8 %%%%% *)
P["A_8,\Delta,\mu^2=2"]
P["A_8,{\bf V},\mu^2=8/9"]
P["A_8,{\bf V}_2,\mu^2=14/9"]
P["A_8,{\bf V}_3,\mu^2=2"]
P["A_8,{\bf V}_4,\mu^2=20/9"]
P["A_8,s,\Delta"]
P["A_8,s,{\bf V}"]
P["A_8,s,{\bf V}_2"]
P["A_8,s,{\bf V}_3"]
P["A_8,s,{\bf V}_4"]
(* %%%%% A_9 %%%%% *)
P["A_9,\Delta,\mu^2=2"]
P["A_9,{\bf V},\mu^2=9/10"]
P["A_9,{\bf V}_2,\mu^2=8/5"]
P["A_9,{\bf V}_3,\mu^2=21/10"]
P["A_9,{\bf V}_4,\mu^2=12/5"]
P["A_9,{\bf V}_5,\mu^2=5/2"]
P["A_9,s,\Delta"]
P["A_9,s,{\bf V}"]
P["A_9,s,{\bf V}_2"]
P["A_9,s,{\bf V}_3"]
P["A_9,s,{\bf V}_4"]
P["A_9,s,{\bf V}_5"]
(* %%%%% A_{10} %%%%% *)
P["A_{10},\Delta,\mu^2=2"]
P["A_{10},{\bf V},\mu^2=10/11"]
P["A_{10},{\bf V}_2,\mu^2=18/11"]
P["A_{10},{\bf V}_3,\mu^2=24/11"]
P["A_{10},{\bf V}_4,\mu^2=28/11"]
P["A_{10},{\bf V}_5,\mu^2=30/11"]
P["A_{10},s,\Delta"]
P["A_{10},s,{\bf V}"]
P["A_{10},s,{\bf V}_2"]
P["A_{10},s,{\bf V}_3"]
P["A_{10},s,{\bf V}_4"]
P["A_{10},s,{\bf V}_5"]
(* %%%%% B_2 %%%%% *)
P["B_2,\Delta_S,\mu^2=1"]
P["B_2,\Delta_L,\mu^2=2"]
(* %%%%% B_3 %%%%% *)
P["B_3,\Delta_S,\mu^2=1"]
P["B_3,\Delta_L,\mu^2=2"]
(* %%%%% B_4 %%%%% *)
P["B_4,\Delta_S,\mu^2=1"]
P["B_4,\Delta_L,\mu^2=2"]
(* %%%%% B_5 %%%%% *)
P["B_5,\Delta_S,\mu^2=1"]
P["B_5,\Delta_L,\mu^2=2"]
(* %%%%% B_6 %%%%% *)
P["B_6,\Delta_S,\mu^2=1"]
P["B_6,\Delta_L,\mu^2=2"]
(* %%%%% BC_2 %%%%% *)
P["BC_2,s,\Delta_S"]
P["BC_2,s,\Delta_M"]
P["BC_2,s,\Delta_L"]
P["BC_2,c2,\Delta_{S+}"]
P["BC_2,c2,\Delta_{M+}"]
P["BC_2,c2,\Delta_{L+}"]
(* %%%%% BC_3 %%%%% *)
P["BC_3,s,\Delta_S"]
P["BC_3,s,\Delta_M"]
P["BC_3,s,\Delta_L"]
P["BC_3,c2,\Delta_{S+}"]
P["BC_3,c2,\Delta_{M+}"]
P["BC_3,c2,\Delta_{L+}"]
(* %%%%% BC_4 %%%%% *)
P["BC_4,s,\Delta_S"]
P["BC_4,s,\Delta_M"]
P["BC_4,s,\Delta_L"]
P["BC_4,c2,\Delta_{S+}"]
P["BC_4,c2,\Delta_{M+}"]
P["BC_4,c2,\Delta_{L+}"]
(* %%%%% BC_5 %%%%% *)
P["BC_5,s,\Delta_S"]
P["BC_5,s,\Delta_M"]
P["BC_5,s,\Delta_L"]
P["BC_5,c2,\Delta_{S+}"]
P["BC_5,c2,\Delta_{M+}"]
P["BC_5,c2,\Delta_{L+}"]
(* %%%%% D_4 %%%%% *)
P["D_4,\Delta,\mu^2=2"]
P["D_4,{\bf V},\mu^2=1"]
P["D_4,{\bf S},\mu^2=1"]
P["D_4,\bar{\bf S},\mu^2=1"]
P["D_4,s,\Delta"]
P["D_4,s,{\bf V}"]
P["D_4,s,{\bf S}"]
P["D_4,s,\bar{\bf S}"]
P["D_4,s2,\Delta"]
P["D_4,s2,{\bf V}"]
P["D_4,s2,{\bf S}"]
P["D_4,s2,\bar{\bf S}"]
P["D_4,c2,\Delta"]
P["D_4,c2,\Delta_+"]
P["D_4,c2,{\bf V}"]
P["D_4,c2,{\bf V}_+"]
P["D_4,c2,{\bf S}"]
P["D_4,c2,{\bf S}_+"]
P["D_4,c2,\bar{\bf S}"]
P["D_4,c2,\bar{\bf S}_+"]
(* %%%%% D_5 %%%%% *)
P["D_5,\Delta,\mu^2=2"]
P["D_5,{\bf V},\mu^2=1"]
P["D_5,{\bf S},\mu^2=5/4"]
P["D_5,\bar{\bf S},\mu^2=5/4"]
P["D_5,s,\Delta"]
P["D_5,s,{\bf V}"]
P["D_5,s2,\Delta"]
P["D_5,s2,{\bf V}"]
P["D_5,s2,{\bf S}"]
P["D_5,s2,\bar{\bf S}"]
P["D_5,c,{\bf S}"]
P["D_5,c,\bar{\bf S}"]
P["D_5,c2,\Delta"]
P["D_5,c2,\Delta_+"]
P["D_5,c2,{\bf V}"]
P["D_5,c2,{\bf V}_+"]
P["D_5,c2,{\bf S}"]
P["D_5,c2,{\bf S}_+"]
P["D_5,c2,\bar{\bf S}"]
P["D_5,c2,\bar{\bf S}_+"]
(* %%%%% D_6 %%%%% *)
P["D_6,\Delta,\mu^2=2"]
P["D_6,{\bf V},\mu^2=1"]
P["D_6,{\bf S},\mu^2=3/2"]
P["D_6,\bar{\bf S},\mu^2=3/2"]
P["D_6,s,\Delta"]
P["D_6,s,{\bf V}"]
P["D_6,s,{\bf S}"]
P["D_6,s,\bar{\bf S}"]
P["D_6,s2,\Delta"]
P["D_6,s2,{\bf V}"]
P["D_6,s2,{\bf S}"]
P["D_6,s2,\bar{\bf S}"]
P["D_6,c2,\Delta"]
P["D_6,c2,\Delta_+"]
P["D_6,c2,{\bf V}"]
P["D_6,c2,{\bf V}_+"]
P["D_6,c2,{\bf S}"]
P["D_6,c2,{\bf S}_+"]
P["D_6,c2,\bar{\bf S}"]
P["D_6,c2,\bar{\bf S}_+"]
(* %%%%% E_6 %%%%% *)
P["E_6,\Delta,\mu^2=2"]
P["E_6,\sqrt{1/3}\Delta,\mu^2=2/3"]
P["E_6,{\bf 27},\mu^2=4/3"]
P["E_6,\sqrt{1/3}{\bf 27},\mu^2=4/9"]
P["E_6,s,\Delta"]
P["E_6,s2,\Delta"]
P["E_6,s2,{\bf 27}"]
P["E_6,c2,\Delta"]
P["E_6,c2,\Delta_+"]
P["E_6,c2,{\bf 27}"]
(* %%%%% E_7 %%%%% *)
P["E_7,\Delta,\mu^2=2"]
P["E_7,\sqrt{2}\Delta,\mu^2=4"]
P["E_7,{\bf 56},\mu^2=3/2"]
P["E_7,\sqrt{2}{\bf 56},\mu^2=3"]
P["E_7,s,\Delta"]
P["E_7,s,{\bf 56}"]
P["E_7,s2,\Delta"]
P["E_7,s2,{\bf 56}"]
P["E_7,c2,\Delta"]
P["E_7,c2,\Delta_+"]
P["E_7,c2,{\bf 56}"]
P["E_7,c2,{\bf 56}_+"]
(* %%%%% E_8 %%%%% *)
P["E_8,\Delta,\mu^2=2"]
P["E_8,s,\Delta"]
P["E_8,s2,\Delta"]
P["E_8,c2,\Delta"]
P["E_8,c2,\Delta_+"]
(* %%%%% F_4 %%%%% *)
P["F_4,\Delta_S,\mu^2=1"]
P["F_4,\Delta_L,\mu^2=2"]
P["F_4,s,\Delta_S"]
P["F_4,s,\Delta_L"]
P["F_4,s2,\Delta_S"]
P["F_4,s2,\Delta_L"]
P["F_4,c2,\Delta_{S+}"]
P["F_4,c2,\Delta_{L+}"]
(* %%%%% G_2 %%%%% *)
P["G_2,\Delta_S,\mu^2=2/3"]
P["G_2,\Delta_L,\mu^2=2"]
P["G_2,s,\Delta_S"]
P["G_2,s,\Delta_L"]
P["G_2,s2,\Delta_S"]
P["G_2,s2,\Delta_L"]
P["G_2,c2,\Delta_{S+}"]
P["G_2,c2,\Delta_{L+}"]
(* %%%%% H_3 %%%%% *)
P["H_3,\Delta,\mu^2=1"]
P["H_3,\Delta,\mu^2=2"]
(* %%%%% H_4 %%%%% *)
P["H_4,\Delta,\mu^2=1"]
P["H_4,\Delta,\mu^2=2"]
*)

(* 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Results of polynomials  %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
variables : x, y=x^2
parameters: k, k_1 <==> k1, k_2 <==> k2 
*)

(* %%%%% A_1 %%%%% *)
P["A_1,\Delta,\mu^2=2"]=-2 + y;

P["A_1,{\bf V},\mu^2=1/2"]=(-1 + 2*x^2)/2;

P["A_1,s,\Delta"]=-1 + y;

P["A_1,s,{\bf V}"]= (-1 + 2*x^2)/2;

(* %%%%% A_2 %%%%% *)
P["A_2,\Delta,\mu^2=2"]=((-6 + y)*(-3 + 2*y)^2)/4;

P["A_2,{\bf V},\mu^2=2/3"]= (x*(-3 + 2*x^2))/2;

P["A_2,s,\Delta"]= (-3 + 4*y)^3/64;

P["A_2,s,{\bf V}"]=(x*(-3 + 4*x^2))/4;

(* %%%%% A_3 %%%%% *)
P["A_3,\Delta,\mu^2=2"]= (12 - 12*y + y^2)*(6 - 6*y + y^2)^2;

P["A_3,{\bf V},\mu^2=3/4"]=(3 - 12*x^2 + 4*x^4)/4;

P["A_3,{\bf V}_2,\mu^2=1"]=x^2*(6 - 6*x^2 + x^4);

P["A_3,s,\Delta"]= ((-1 + y)^2*(-1 + 2*y)^4)/16;

P["A_3,s,{\bf V}"]=(1 - 8*x^2 + 8*x^4)/8;

P["A_3,s,{\bf V}_2"]=((-1 + x)*x^2*(1 + x)*(-1 + 2*x^2))/2;

(* %%%%% A_4 %%%%% *)
P["A_4,\Delta,\mu^2=2"]=
 ((60 - 20*y + y^2)*(10 - 10*y + y^2)^2*(15 - 20*y + 4*y^2)^2)/16;

P["A_4,{\bf V},\mu^2=4/5"]= (x*(15 - 20*x^2 + 4*x^4))/4;

P["A_4,{\bf V}_2,\mu^2=6/5"]=
 (x^2*(10 - 10*x^2 + x^4)*(15 - 20*x^2 + 4*x^4))/4;

P["A_4,s,\Delta"]= (5 - 20*y + 16*y^2)^5/1048576;

P["A_4,s,{\bf V}"]=(x*(5 - 20*x^2 + 16*x^4))/16;

P["A_4,s,{\bf V}_2"]= (x^2*(5 - 20*x^2 + 16*x^4)^2)/256;

(* %%%%% A_5 %%%%% *)
P["A_5,\Delta,\mu^2=2"]=
 ((-120 + 180*y - 30*y^2 + y^3)*(4050 - 12150*y + 12825*y^2 - 5880*y^3 + 
        1260*y^4 - 120*y^5 + 4*y^6)^2)/16; 

P["A_5,{\bf V},\mu^2=5/6"]=(-15 + 90*x^2 - 60*x^4 + 8*x^6)/8;

P["A_5,{\bf V}_2,\mu^2=4/3"]=
 (x^3*(4050 - 12150*x^2 + 12825*x^4 - 5880*x^6 + 1260*x^8 - 120*x^10 + 
       4*x^12))/4;

P["A_5,{\bf V}_3,\mu^2=3/2"]=
 ((-15 + 90*x^2 - 60*x^4 + 8*x^6)^2*(2025 - 7320*x^2 + 3960*x^4 - 
       480*x^6 + 16*x^8))/1024;

P["A_5,s,\Delta"]=((-1 + y)^3*(-3 + 4*y)^6*(-1 + 4*y)^6)/16777216;

P["A_5,s,{\bf V}"]=((-1 + 2*x^2)*(1 - 16*x^2 + 16*x^4))/32;

P["A_5,s,{\bf V}_2"]=
 ((-1 + x)*x^3*(1 + x)*(-1 + 2*x)^2*(1 + 2*x)^2*(-3 + 4*x^2)^3)/1024;

P["A_5,s,{\bf V}_3"]= ((-1 + 2*x^2)^4*(1 - 16*x^2 + 16*x^4)^3)/65536;

(* %%%%% A_6 %%%%% *)
P["A_6,\Delta,\mu^2=2"]=
 ((-840 + 420*y - 42*y^2 + y^3)*(-105 + 210*y - 84*y^2 + 8*y^3)^2*
      (13230 - 39690*y + 39249*y^2 - 14952*y^3 + 2436*y^4 - 168*y^5 + 4*y^6)^
       2)/1024;

P["A_6,{\bf V},\mu^2=6/7"]= (x*(-105 + 210*x^2 - 84*x^4 + 8*x^6))/8;

P["A_6,{\bf V}_2,\mu^2=10/7"]=
 (x^3*(-105 + 210*x^2 - 84*x^4 + 8*x^6)*(13230 - 39690*x^2 + 39249*x^4 - 
       14952*x^6 + 2436*x^8 - 168*x^10 + 4*x^12))/32; 

P["A_6,{\bf V}_3,\mu^2=12/7"]=
 (x^3*(-105 + 210*x^2 - 84*x^4 + 8*x^6)^2*(441 - 16968*x^2 + 7224*x^4 - 
       672*x^6 + 16*x^8)*(13230 - 39690*x^2 + 39249*x^4 - 14952*x^6 + 
       2436*x^8 - 168*x^10 + 4*x^12))/4096;

P["A_6,s,\Delta"]= (-7 + 56*y - 112*y^2 + 64*y^3)^7/4398046511104;

P["A_6,s,{\bf V}"]=(x*(-7 + 56*x^2 - 112*x^4 + 64*x^6))/64;

P["A_6,s,{\bf V}_2"]=(x^3*(-7 + 56*x^2 - 112*x^4 + 64*x^6)^3)/262144;

P["A_6,s,{\bf V}_3"]=(x^5*(-7 + 56*x^2 - 112*x^4 + 64*x^6)^5)/1073741824;

(* %%%%% A_7 %%%%% *)
P["A_7,\Delta,\mu^2=2"]=
 (1680 - 3360*y + 840*y^2 - 56*y^3 + y^4)*
     (11113200 - 66679200*y + 162993600*y^2 - 212303280*y^3 + 163461060*y^4 - 
       78756720*y^5 + 24505096*y^6 - 4990944*y^7 + 664020*y^8 - 56560*y^9 + 
       2940*y^10 - 84*y^11 + y^12)^2;

P["A_7,{\bf V},\mu^2=7/8"]=(105 - 840*x^2 + 840*x^4 - 224*x^6 + 16*x^8)/16;

P["A_7,{\bf V}_2,\mu^2=3/2"]=
 x^4*(11113200 - 66679200*x^2 + 162993600*x^4 - 212303280*x^6 + 
      163461060*x^8 - 78756720*x^10 + 24505096*x^12 - 4990944*x^14 + 
      664020*x^16 - 56560*x^18 + 2940*x^20 - 84*x^22 + x^24);

P["A_7,{\bf V}_3,\mu^2=15/8"]=
 ((105 - 840*x^2 + 840*x^4 - 224*x^6 + 16*x^8)^3*
      (142776091721025 - 4852254552307680*x^2 + 41847425854567200*x^4 - 
       145918924244661120*x^6 + 241921373038937536*x^8 - 
       223323981513174528*x^10 + 125766577549917696*x^12 - 
       45630208104642560*x^14 + 11052359332922880*x^16 - 
       1829310097563648*x^18 + 209702243917824*x^20 - 16712235122688*x^22 + 
       918731735040*x^24 - 34016460800*x^26 + 806486016*x^28 - 
       11010048*x^30 + 65536*x^32))/268435456;

P["A_7,{\bf V}_4,\mu^2=2"]=
 x^6*(50176 - 1856512*x^2 + 6108928*x^4 - 3681664*x^6 + 846160*x^8 - 
      89824*x^10 + 4648*x^12 - 112*x^14 + x^16)*
     (11113200 - 66679200*x^2 + 162993600*x^4 - 212303280*x^6 + 
       163461060*x^8 - 78756720*x^10 + 24505096*x^12 - 4990944*x^14 + 
       664020*x^16 - 56560*x^18 + 2940*x^20 - 84*x^22 + x^24)^2;

P["A_7,s,\Delta"]= ((-1 + y)^4*(-1 + 2*y)^8*(1 - 8*y + 8*y^2)^8)/4294967296;

P["A_7,s,{\bf V}"]=(1 - 32*x^2 + 160*x^4 - 256*x^6 + 128*x^8)/128;

P["A_7,s,{\bf V}_2"]=
 ((-1 + x)^2*x^4*(1 + x)^2*(-1 + 2*x^2)^4*(1 - 8*x^2 + 8*x^4)^3)/8192;

P["A_7,s,{\bf V}_3"]=
 (1 - 32*x^2 + 160*x^4 - 256*x^6 + 128*x^8)^7/562949953421312;

P["A_7,s,{\bf V}_4"]=
 ((-1 + x)^5*x^10*(1 + x)^5*(-1 + 2*x^2)^9*(1 - 8*x^2 + 8*x^4)^8)/
     8589934592;

(* %%%%% A_8 %%%%% *)
P["A_8,\Delta,\mu^2=2"]=
 ((15120 - 10080*y + 1512*y^2 - 72*y^3 + y^4)*
      (945 - 2520*y + 1512*y^2 - 288*y^3 + 16*y^4)^2*
      (77157360 - 462944160*y + 1100778336*y^2 - 1343844432*y^3 + 
        928643940*y^4 - 386439984*y^5 + 100623384*y^6 - 16726176*y^7 + 
        1781028*y^8 - 119664*y^9 + 4860*y^10 - 108*y^11 + y^12)^2)/256;

P["A_8,{\bf V},\mu^2=8/9"]=
 (x*(945 - 2520*x^2 + 1512*x^4 - 288*x^6 + 16*x^8))/16;

P["A_8,{\bf V}_2,\mu^2=14/9"]=
 (x^4*(945 - 2520*x^2 + 1512*x^4 - 288*x^6 + 16*x^8)*
      (77157360 - 462944160*x^2 + 1100778336*x^4 - 1343844432*x^6 + 
       928643940*x^8 - 386439984*x^10 + 100623384*x^12 - 16726176*x^14 + 
       1781028*x^16 - 119664*x^18 + 4860*x^20 - 108*x^22 + x^24))/16;

P["A_8,{\bf V}_3,\mu^2=2"]=
 (x^4*(945 - 2520*x^2 + 1512*x^4 - 288*x^6 + 16*x^8)^3*
      (77157360 - 462944160*x^2 + 1100778336*x^4 - 1343844432*x^6 + 
       928643940*x^8 - 386439984*x^10 + 100623384*x^12 - 16726176*x^14 + 
       1781028*x^16 - 119664*x^18 + 4860*x^20 - 108*x^22 + x^24)*
      (49376353902561 - 10418828614054560*x^2 + 281298432268923552*x^4 - 
       1423617846362183808*x^6 + 2574465277936568256*x^8 - 
       2265296683824548352*x^10 + 1131318328524756480*x^12 - 
       349086082344634368*x^14 + 70112766682326528*x^16 - 
       9467779953254400*x^18 + 875603484499968*x^20 - 55822015365120*x^22 + 
       2437920571392*x^24 - 71277871104*x^26 + 1327104000*x^28 - 
       14155776*x^30 + 65536*x^32))/268435456;

P["A_8,{\bf V}_4,\mu^2=20/9"]=
 (x^6*(945 - 2520*x^2 + 1512*x^4 - 288*x^6 + 16*x^8)^3*
      (746496 - 24136704*x^2 + 29756160*x^4 - 12410496*x^6 + 2180304*x^8 - 
       183456*x^10 + 7560*x^12 - 144*x^14 + x^16)*
      (77157360 - 462944160*x^2 + 1100778336*x^4 - 1343844432*x^6 + 
        928643940*x^8 - 386439984*x^10 + 100623384*x^12 - 16726176*x^14 + 
        1781028*x^16 - 119664*x^18 + 4860*x^20 - 108*x^22 + x^24)^2*
      (49376353902561 - 10418828614054560*x^2 + 281298432268923552*x^4 - 
       1423617846362183808*x^6 + 2574465277936568256*x^8 - 
       2265296683824548352*x^10 + 1131318328524756480*x^12 - 
       349086082344634368*x^14 + 70112766682326528*x^16 - 
       9467779953254400*x^18 + 875603484499968*x^20 - 55822015365120*x^22 + 
       2437920571392*x^24 - 71277871104*x^26 + 1327104000*x^28 - 
       14155776*x^30 + 65536*x^32))/268435456;

P["A_8,s,\Delta"]=
 ((-3 + 4*y)^9*(-3 + 36*y - 96*y^2 + 64*y^3)^9)/4722366482869645213696;

P["A_8,s,{\bf V}"]= (x*(-3 + 4*x^2)*(-3 + 36*x^2 - 96*x^4 + 64*x^6))/256;

P["A_8,s,{\bf V}_2"]=
 (x^4*(-3 + 4*x^2)^4*(-3 + 36*x^2 - 96*x^4 + 64*x^6)^4)/4294967296;

P["A_8,s,{\bf V}_3"]=
 (x^10*(-3 + 4*x^2)^10*(-3 + 36*x^2 - 96*x^4 + 64*x^6)^9)/
     18889465931478580854784;
 
P["A_8,s,{\bf V}_4"]=
 (x^14*(-3 + 4*x^2)^14*(-3 + 36*x^2 - 96*x^4 + 64*x^6)^14)/
     5192296858534827628530496329220096;

(* %%%%% A_9 %%%%% *)
P["A_9,\Delta,\mu^2=2"]=
 ((-30240 + 75600*y - 25200*y^2 + 2520*y^3 - 90*y^4 + y^5)*
      (227855328750000 - 2278553287500000*y + 9873730912500000*y^2 - 
        24532423728750000*y^3 + 39097261850062500*y^4 - 
        42496586070750000*y^5 + 32774107695525000*y^6 - 
        18432411070500000*y^7 + 7708345082707500*y^8 - 2430006296130000*y^9 + 
        582730500599100*y^10 - 106846835980500*y^11 + 14998920791625*y^12 - 
        1607668365600*y^13 + 130612192200*y^14 - 7936699680*y^15 + 
        352938600*y^16 - 11088000*y^17 + 231840*y^18 - 2880*y^19 + 16*y^20)^
       2)/256;

P["A_9,{\bf V},\mu^2=9/10"]=
 (-945 + 9450*x^2 - 12600*x^4 + 5040*x^6 - 720*x^8 + 32*x^10)/32;

P["A_9,{\bf V}_2,\mu^2=8/5"]=
 (x^5*(227855328750000 - 2278553287500000*x^2 + 9873730912500000*x^4 - 
       24532423728750000*x^6 + 39097261850062500*x^8 - 
       42496586070750000*x^10 + 32774107695525000*x^12 - 
       18432411070500000*x^14 + 7708345082707500*x^16 - 
       2430006296130000*x^18 + 582730500599100*x^20 - 106846835980500*x^22 + 
       14998920791625*x^24 - 1607668365600*x^26 + 130612192200*x^28 - 
       7936699680*x^30 + 352938600*x^32 - 11088000*x^34 + 231840*x^36 - 
       2880*x^38 + 16*x^40))/16;

P["A_9,{\bf V}_3,\mu^2=21/10"]=
 ((-945 + 9450*x^2 - 12600*x^4 + 5040*x^6 - 720*x^8 + 32*x^10)^4*
      (1425050698417508477523601467838156640625 - 
       138171522155085457631810642495505093750000*x^2 + 
       4208781916833978064376056685176070718750000*x^4 - 
       61988123885873903164531664446481557425000000*x^6 + 
       528032758826023898475790986833776728487500000*x^8 - 
       2870024568857809474814058108608380449540000000*x^10 + 
       10613188399134714397978565588934966417900000000*x^12 - 
       27973144748768178731468280064192472166000000000*x^14 + 
       54463097776778828844645427251889994621460000000*x^16 - 
       80575929420877951363887194319991204366080000000*x^18 + 
       92662683314630845852582333986888707675904000000*x^20 - 
       84374600996571010529157797792276220134400000000*x^22 + 
       61761537379284077953004008638185808468480000000*x^24 - 
       36805417903272649989156151907831199584256000000*x^26 + 
       18047020886664705798459009484564636545024000000*x^28 - 
       7346892334543491976244152320550173563289600000*x^30 + 
       2502205586718484597953958703504695265280000000*x^32 - 
       717598815804076405182276119406146519040000000*x^34 + 
       174247165647706938409368634353040392192000000*x^36 - 
       35989672616290994541967241474169765888000000*x^38 + 
       6347089107796152466121106565753955942400000*x^40 - 
       958719710877543024767031841666891776000000*x^42 + 
       124325825110841830449060804743921664000000*x^44 - 
       13865038613033392151905174690568601600000*x^46 + 
       1331110294978172414852875465890201600000*x^48 - 
       110047822043998029457289430272311296000*x^50 + 
       7831509992791375039990351307735040000*x^52 - 
       479160768496624794545714091786240000*x^54 + 
       25152120767558261857787584708608000*x^56 - 
       1129177131677233458962201837568000*x^58 + 
       43166326402704244448260679270400*x^60 - 
       1396908002780540947119734784000*x^62 + 37969912233111754553425920000*
        x^64 - 857966496897546965326233600*x^66 + 15894996641870479412428800*
        x^68 - 236937378828240593879040*x^70 + 2767423814529712128000*x^72 - 
       24351351312796876800*x^74 + 151551185214504960*x^76 - 
       593736278999040*x^78 + 1099511627776*x^80))/1152921504606846976;

P["A_9,{\bf V}_4,\mu^2=12/5"]=
 (x^10*(227855328750000 - 2278553287500000*x^2 + 9873730912500000*x^4 - 
        24532423728750000*x^6 + 39097261850062500*x^8 - 
        42496586070750000*x^10 + 32774107695525000*x^12 - 
        18432411070500000*x^14 + 7708345082707500*x^16 - 
        2430006296130000*x^18 + 582730500599100*x^20 - 106846835980500*x^22 + 
        14998920791625*x^24 - 1607668365600*x^26 + 130612192200*x^28 - 
        7936699680*x^30 + 352938600*x^32 - 11088000*x^34 + 231840*x^36 - 
        2880*x^38 + 16*x^40)^3*(4403258331882514718906250000000000 - 
       1000767303222211087181718750000000000*x^2 + 
       62371829215068232367046164062500000000*x^4 - 
       1712315195808624375145747378593750000000*x^6 + 
       24136717076297897040206468046457031250000*x^8 - 
       191491610086752848805627403464833437500000*x^10 + 
       920959376321939214755224157717239453125000*x^12 - 
       2842773694952602665305538646023621093750000*x^14 + 
       5913578749678580434751839249698991025390625*x^16 - 
       8674068987407094283666712996104215375000000*x^18 + 
       9329237888129717160446097610046549062500000*x^20 - 
       7597466392164117386380264408285056150000000*x^22 + 
       4807456670553098297673583425562108312500000*x^24 - 
       2413180176070836279919390839286547220000000*x^26 + 
       977113436321879760973996743261557490000000*x^28 - 
       323490953341455004541520040988256753600000*x^30 + 
       88539880220262571919009923976733927000000*x^32 - 
       20216471868497479684376769453969840000000*x^34 + 
       3879571068171814862819696452017998400000*x^36 - 
       629516100476951771614353185609952000000*x^38 + 
       86797138909429263362836455300553920000*x^40 - 
       10208719855186739775879596817523200000*x^42 + 
       1027312185718134034410560445792000000*x^44 - 
       88640605923319591169331600967680000*x^46 + 
       6566722252034146987420740588480000*x^48 - 
       417921112720704066166818588672000*x^50 + 
       22843584433394842019634662400000*x^52 - 
       1071231659364716215050424320000*x^54 + 43010219798394415418944512000*
        x^56 - 1473971307066528914497536000*x^58 + 42929362113331078832947200*
        x^60 - 1056397227185535860736000*x^62 + 21793798768255358976000*
        x^64 - 373079078835329433600*x^66 + 5227050452985446400*x^68 - 
       58824260565073920*x^70 + 517878005760000*x^72 - 3429708595200*x^74 + 
       16043212800*x^76 - 47185920*x^78 + 65536*x^80))/268435456;

P["A_9,{\bf V}_5,\mu^2=5/2"]=
 ((-945 + 9450*x^2 - 12600*x^4 + 5040*x^6 - 720*x^8 + 32*x^10)^6*
      (5612338084146890625 - 251897433165109764000*x^2 + 
       1283659732107896940000*x^4 - 1978247777496122160000*x^6 + 
       1473663840677560728000*x^8 - 630060384859440192000*x^10 + 
       168529365276048806400*x^12 - 29641467468946176000*x^14 + 
       3533435608029120000*x^16 - 290476140368486400*x^18 + 
       16587146445004800*x^20 - 656488387215360*x^22 + 17780152320000*x^24 - 
       320598835200*x^26 + 3651010560*x^28 - 23592960*x^30 + 65536*x^32)*
      (1425050698417508477523601467838156640625 - 
        138171522155085457631810642495505093750000*x^2 + 
        4208781916833978064376056685176070718750000*x^4 - 
        61988123885873903164531664446481557425000000*x^6 + 
        528032758826023898475790986833776728487500000*x^8 - 
        2870024568857809474814058108608380449540000000*x^10 + 
        10613188399134714397978565588934966417900000000*x^12 - 
        27973144748768178731468280064192472166000000000*x^14 + 
        54463097776778828844645427251889994621460000000*x^16 - 
        80575929420877951363887194319991204366080000000*x^18 + 
        92662683314630845852582333986888707675904000000*x^20 - 
        84374600996571010529157797792276220134400000000*x^22 + 
        61761537379284077953004008638185808468480000000*x^24 - 
        36805417903272649989156151907831199584256000000*x^26 + 
        18047020886664705798459009484564636545024000000*x^28 - 
        7346892334543491976244152320550173563289600000*x^30 + 
        2502205586718484597953958703504695265280000000*x^32 - 
        717598815804076405182276119406146519040000000*x^34 + 
        174247165647706938409368634353040392192000000*x^36 - 
        35989672616290994541967241474169765888000000*x^38 + 
        6347089107796152466121106565753955942400000*x^40 - 
        958719710877543024767031841666891776000000*x^42 + 
        124325825110841830449060804743921664000000*x^44 - 
        13865038613033392151905174690568601600000*x^46 + 
        1331110294978172414852875465890201600000*x^48 - 
        110047822043998029457289430272311296000*x^50 + 
        7831509992791375039990351307735040000*x^52 - 
        479160768496624794545714091786240000*x^54 + 
        25152120767558261857787584708608000*x^56 - 
        1129177131677233458962201837568000*x^58 + 
        43166326402704244448260679270400*x^60 - 
        1396908002780540947119734784000*x^62 + 37969912233111754553425920000*
         x^64 - 857966496897546965326233600*x^66 + 15894996641870479412428800*
         x^68 - 236937378828240593879040*x^70 + 2767423814529712128000*x^72 - 
        24351351312796876800*x^74 + 151551185214504960*x^76 - 
        593736278999040*x^78 + 1099511627776*x^80)^2)/
     85070591730234615865843651857942052864;

P["A_9,s,\Delta"]=
 ((-1 + y)^5*(5 - 20*y + 16*y^2)^10*(1 - 12*y + 16*y^2)^10)/
     1208925819614629174706176;
 
P["A_9,s,{\bf V}"]=
 ((-1 + 2*x^2)*(1 - 48*x^2 + 304*x^4 - 512*x^6 + 256*x^8))/512;

P["A_9,s,{\bf V}_2"]=
 ((-1 + x)^2*x^5*(1 + x)^2*(-1 - 2*x + 4*x^2)^4*(-1 + 2*x + 4*x^2)^4*
      (5 - 20*x^2 + 16*x^4)^5)/68719476736;
 
P["A_9,s,{\bf V}_3"]=
 ((-1 + 2*x^2)^12*(1 - 48*x^2 + 304*x^4 - 512*x^6 + 256*x^8)^12)/
     324518553658426726783156020576256;

P["A_9,s,{\bf V}_4"]=
 ((-1 + x)^10*x^22*(1 + x)^10*(-1 - 2*x + 4*x^2)^20*
      (-1 + 2*x + 4*x^2)^20*(5 - 20*x^2 + 16*x^4)^22)/
     374144419156711147060143317175368453031918731001856;

P["A_9,s,{\bf V}_5"]=
 ((-1 + 2*x^2)^26*(1 - 48*x^2 + 304*x^4 - 512*x^6 + 256*x^8)^25)/
     107839786668602559178668060348078522694548577690162289924414440996864;

(* %%%%% A_{10} %%%%% *)
P["A_{10},\Delta,\mu^2=2"]=
 ((-332640 + 277200*y - 55440*y^2 + 3960*y^3 - 110*y^4 + y^5)*
      (-10395 + 34650*y - 27720*y^2 + 7920*y^3 - 880*y^4 + 32*y^5)^2*
      (3530190336750000 - 35301903367500000*y + 150621454368000000*y^2 - 
        361667066087250000*y^3 + 545407869638362500*y^4 - 
        548904014608950000*y^5 + 384057105249015000*y^6 - 
        192437815848300000*y^7 + 70574397241837500*y^8 - 
        19245672877266000*y^9 + 3945488290415100*y^10 - 
        612163319971500*y^11 + 72081663082825*y^12 - 6432536756800*y^13 + 
        432418643800*y^14 - 21634734880*y^15 + 789217000*y^16 - 
        20289280*y^17 + 346720*y^18 - 3520*y^19 + 16*y^20)^2)/262144;

P["A_{10},{\bf V},\mu^2=10/11"]=
 (x*(-10395 + 34650*x^2 - 27720*x^4 + 7920*x^6 - 880*x^8 + 32*x^10))/32;

P["A_{10},{\bf V}_2,\mu^2=18/11"]=
 (x^5*(-10395 + 34650*x^2 - 27720*x^4 + 7920*x^6 - 880*x^8 + 32*x^10)*
      (3530190336750000 - 35301903367500000*x^2 + 150621454368000000*x^4 - 
       361667066087250000*x^6 + 545407869638362500*x^8 - 
       548904014608950000*x^10 + 384057105249015000*x^12 - 
       192437815848300000*x^14 + 70574397241837500*x^16 - 
       19245672877266000*x^18 + 3945488290415100*x^20 - 
       612163319971500*x^22 + 72081663082825*x^24 - 6432536756800*x^26 + 
       432418643800*x^28 - 21634734880*x^30 + 789217000*x^32 - 
       20289280*x^34 + 346720*x^36 - 3520*x^38 + 16*x^40))/512;

P["A_{10},{\bf V}_3,\mu^2=24/11"]=
 (x^5*(-10395 + 34650*x^2 - 27720*x^4 + 7920*x^6 - 880*x^8 + 32*x^10)^4*
      (3530190336750000 - 35301903367500000*x^2 + 150621454368000000*x^4 - 
       361667066087250000*x^6 + 545407869638362500*x^8 - 
       548904014608950000*x^10 + 384057105249015000*x^12 - 
       192437815848300000*x^14 + 70574397241837500*x^16 - 
       19245672877266000*x^18 + 3945488290415100*x^20 - 
       612163319971500*x^22 + 72081663082825*x^24 - 6432536756800*x^26 + 
       432418643800*x^28 - 21634734880*x^30 + 789217000*x^32 - 
       20289280*x^34 + 346720*x^36 - 3520*x^38 + 16*x^40)*
      (733588800674985189171815817110656640625 - 
       509960908638020684292995912332036781250000*x^2 + 
       61905185085229847796398854591986477018750000*x^4 - 
       2149008968744311410705592608720835990275000000*x^6 + 
       32799961565848938299229604006582942589287500000*x^8 - 
       264673938387408163826069682927443500340940000000*x^10 + 
       1265048942306505963069804739114342064640300000000*x^12 - 
       3886570796368705504661136291253881820595280000000*x^14 + 
       8171688227274057662321219685588566557288980000000*x^16 - 
       12336471799019800510579858419046697737094400000000*x^18 + 
       13874261569431138490342460608183772603361024000000*x^20 - 
       11961694552814802088563939793421784140712960000000*x^22 + 
       8085893950789174925935934136307858563439104000000*x^24 - 
       4363626545002284040461758813886094537125888000000*x^26 + 
       1907681093083359853123528545110376659398656000000*x^28 - 
       683783389110028756136390367838206473001369600000*x^30 + 
       202956959544391462610210732143032527521792000000*x^32 - 
       50298499594640276855836799002825301262336000000*x^34 + 
       10480093874018864734464803710823173619712000000*x^36 - 
       1846373486245947767367727222824675966976000000*x^38 + 
       276351479944790892072980952327750116966400000*x^40 - 
       35272947522251307247236749927547981004800000*x^42 + 
       3850777608546023207517834814007069900800000*x^44 - 
       360354968685965270804906594779162214400000*x^46 + 
       28947150231270417171350360413647667200000*x^48 - 
       1997378571788829911109686078520426496000*x^50 + 
       118368658198478585626049455513927680000*x^52 - 
       6018799814462006641995180763250688000*x^54 + 
       262089155585687421362443726618624000*x^56 - 
       9744510560353206227121551179776000*x^58 + 
       308036567163013503525243479654400*x^60 - 
       8231306590959026127656452096000*x^62 + 184506036749015081940733132800*
        x^64 - 3433790700499415572729036800*x^66 + 52334902116822298918912000*
        x^68 - 641087414332538738442240*x^70 + 6147048560015494348800*x^72 - 
       44361462382738800640*x^74 + 226230014973050880*x^76 - 
       725677674332160*x^78 + 1099511627776*x^80))/18446744073709551616;

P["A_{10},{\bf V}_4,\mu^2=28/11"]=
 (x^10*(-10395 + 34650*x^2 - 27720*x^4 + 7920*x^6 - 880*x^8 + 32*x^10)^4*
      (3530190336750000 - 35301903367500000*x^2 + 150621454368000000*x^4 - 
        361667066087250000*x^6 + 545407869638362500*x^8 - 
        548904014608950000*x^10 + 384057105249015000*x^12 - 
        192437815848300000*x^14 + 70574397241837500*x^16 - 
        19245672877266000*x^18 + 3945488290415100*x^20 - 
        612163319971500*x^22 + 72081663082825*x^24 - 6432536756800*x^26 + 
        432418643800*x^28 - 21634734880*x^30 + 789217000*x^32 - 
        20289280*x^34 + 346720*x^36 - 3520*x^38 + 16*x^40)^3*
      (51190166725661306319487112250000000000 - 
       10223144906664660935599439219250000000000*x^2 + 
       550262670825309217098856299056812500000000*x^4 - 
       12352687508341009030694435832554156250000000*x^6 + 
       130867175284441654365979836943607343281250000*x^8 - 
       720124635751758039965077117985840930812500000*x^10 + 
       2281656431220526527472080734624553063515625000*x^12 - 
       4628961617218251717783460188477255530906250000*x^14 + 
       6489256701644803528512197228376460181025390625*x^16 - 
       6626846356413148895516958434770537908925000000*x^18 + 
       5118489859556665217115044594068085798087500000*x^20 - 
       3074343408992400866323946471437056673790000000*x^22 + 
       1466690728472773276760252664318868110912500000*x^24 - 
       565089691191849168867988004464431985820000000*x^26 + 
       178184689977036045896141029579185761718000000*x^28 - 
       46483487687324949884680145116813562289600000*x^30 + 
       10121871453093433444006214553024488871000000*x^32 - 
       1853259966321494953409327602423096080000000*x^34 + 
       287039733554419010633994496028512555200000*x^36 - 
       37793346925380854708088804585877036800000*x^38 + 
       4246934422121916614794340698233673920000*x^40 - 
       408570969378016949671898423485478400000*x^42 + 
       33728144553983548452800146903322880000*x^44 - 
       2392916229050553469741368808304640000*x^46 + 
       146027612188945760481027060880320000*x^48 - 
       7665879684208555757966405916672000*x^50 + 
       345962780523618299080559477760000*x^52 - 
       13403208120084928690499260416000*x^54 + 444718264087656840297409536000*
        x^56 - 12595034479652264536055808000*x^58 + 
       303086951406370820522803200*x^60 - 6159677652507090370560000*x^62 + 
       104886465410067152486400*x^64 - 1480861972602047692800*x^66 + 
       17096703383951769600*x^68 - 158387569460510720*x^70 + 
       1146641137664000*x^72 - 6237134520320*x^74 + 23933747200*x^76 - 
       57671680*x^78 + 65536*x^80)*(733588800674985189171815817110656640625 - 
       509960908638020684292995912332036781250000*x^2 + 
       61905185085229847796398854591986477018750000*x^4 - 
       2149008968744311410705592608720835990275000000*x^6 + 
       32799961565848938299229604006582942589287500000*x^8 - 
       264673938387408163826069682927443500340940000000*x^10 + 
       1265048942306505963069804739114342064640300000000*x^12 - 
       3886570796368705504661136291253881820595280000000*x^14 + 
       8171688227274057662321219685588566557288980000000*x^16 - 
       12336471799019800510579858419046697737094400000000*x^18 + 
       13874261569431138490342460608183772603361024000000*x^20 - 
       11961694552814802088563939793421784140712960000000*x^22 + 
       8085893950789174925935934136307858563439104000000*x^24 - 
       4363626545002284040461758813886094537125888000000*x^26 + 
       1907681093083359853123528545110376659398656000000*x^28 - 
       683783389110028756136390367838206473001369600000*x^30 + 
       202956959544391462610210732143032527521792000000*x^32 - 
       50298499594640276855836799002825301262336000000*x^34 + 
       10480093874018864734464803710823173619712000000*x^36 - 
       1846373486245947767367727222824675966976000000*x^38 + 
       276351479944790892072980952327750116966400000*x^40 - 
       35272947522251307247236749927547981004800000*x^42 + 
       3850777608546023207517834814007069900800000*x^44 - 
       360354968685965270804906594779162214400000*x^46 + 
       28947150231270417171350360413647667200000*x^48 - 
       1997378571788829911109686078520426496000*x^50 + 
       118368658198478585626049455513927680000*x^52 - 
       6018799814462006641995180763250688000*x^54 + 
       262089155585687421362443726618624000*x^56 - 
       9744510560353206227121551179776000*x^58 + 
       308036567163013503525243479654400*x^60 - 
       8231306590959026127656452096000*x^62 + 184506036749015081940733132800*
        x^64 - 3433790700499415572729036800*x^66 + 52334902116822298918912000*
        x^68 - 641087414332538738442240*x^70 + 6147048560015494348800*x^72 - 
       44361462382738800640*x^74 + 226230014973050880*x^76 - 
       725677674332160*x^78 + 1099511627776*x^80))/309485009821345068724781056;

P["A_{10},{\bf V}_5,\mu^2=30/11"]=
 (x^10*(-10395 + 34650*x^2 - 27720*x^4 + 7920*x^6 - 880*x^8 + 32*x^10)^6*
      (927186895963151250625 - 7571893166692514924000*x^2 + 
       19867274978376423180000*x^4 - 23581266840471033232000*x^6 + 
       14422016334279818264000*x^8 - 5112730650096662208000*x^10 + 
       1135038699806269350400*x^12 - 165639945575219456000*x^14 + 
       16375626921049228800*x^16 - 1115914905868083200*x^18 + 
       52795175248076800*x^20 - 1730343544258560*x^22 + 38780947251200*x^24 - 
       577949532160*x^26 + 5428346880*x^28 - 28835840*x^30 + 65536*x^32)*
      (3530190336750000 - 35301903367500000*x^2 + 150621454368000000*x^4 - 
        361667066087250000*x^6 + 545407869638362500*x^8 - 
        548904014608950000*x^10 + 384057105249015000*x^12 - 
        192437815848300000*x^14 + 70574397241837500*x^16 - 
        19245672877266000*x^18 + 3945488290415100*x^20 - 
        612163319971500*x^22 + 72081663082825*x^24 - 6432536756800*x^26 + 
        432418643800*x^28 - 21634734880*x^30 + 789217000*x^32 - 
        20289280*x^34 + 346720*x^36 - 3520*x^38 + 16*x^40)^3*
      (51190166725661306319487112250000000000 - 
       10223144906664660935599439219250000000000*x^2 + 
       550262670825309217098856299056812500000000*x^4 - 
       12352687508341009030694435832554156250000000*x^6 + 
       130867175284441654365979836943607343281250000*x^8 - 
       720124635751758039965077117985840930812500000*x^10 + 
       2281656431220526527472080734624553063515625000*x^12 - 
       4628961617218251717783460188477255530906250000*x^14 + 
       6489256701644803528512197228376460181025390625*x^16 - 
       6626846356413148895516958434770537908925000000*x^18 + 
       5118489859556665217115044594068085798087500000*x^20 - 
       3074343408992400866323946471437056673790000000*x^22 + 
       1466690728472773276760252664318868110912500000*x^24 - 
       565089691191849168867988004464431985820000000*x^26 + 
       178184689977036045896141029579185761718000000*x^28 - 
       46483487687324949884680145116813562289600000*x^30 + 
       10121871453093433444006214553024488871000000*x^32 - 
       1853259966321494953409327602423096080000000*x^34 + 
       287039733554419010633994496028512555200000*x^36 - 
       37793346925380854708088804585877036800000*x^38 + 
       4246934422121916614794340698233673920000*x^40 - 
       408570969378016949671898423485478400000*x^42 + 
       33728144553983548452800146903322880000*x^44 - 
       2392916229050553469741368808304640000*x^46 + 
       146027612188945760481027060880320000*x^48 - 
       7665879684208555757966405916672000*x^50 + 
       345962780523618299080559477760000*x^52 - 
       13403208120084928690499260416000*x^54 + 444718264087656840297409536000*
        x^56 - 12595034479652264536055808000*x^58 + 
       303086951406370820522803200*x^60 - 6159677652507090370560000*x^62 + 
       104886465410067152486400*x^64 - 1480861972602047692800*x^66 + 
       17096703383951769600*x^68 - 158387569460510720*x^70 + 
       1146641137664000*x^72 - 6237134520320*x^74 + 23933747200*x^76 - 
       57671680*x^78 + 65536*x^80)*(733588800674985189171815817110656640625 - 
        509960908638020684292995912332036781250000*x^2 + 
        61905185085229847796398854591986477018750000*x^4 - 
        2149008968744311410705592608720835990275000000*x^6 + 
        32799961565848938299229604006582942589287500000*x^8 - 
        264673938387408163826069682927443500340940000000*x^10 + 
        1265048942306505963069804739114342064640300000000*x^12 - 
        3886570796368705504661136291253881820595280000000*x^14 + 
        8171688227274057662321219685588566557288980000000*x^16 - 
        12336471799019800510579858419046697737094400000000*x^18 + 
        13874261569431138490342460608183772603361024000000*x^20 - 
        11961694552814802088563939793421784140712960000000*x^22 + 
        8085893950789174925935934136307858563439104000000*x^24 - 
        4363626545002284040461758813886094537125888000000*x^26 + 
        1907681093083359853123528545110376659398656000000*x^28 - 
        683783389110028756136390367838206473001369600000*x^30 + 
        202956959544391462610210732143032527521792000000*x^32 - 
        50298499594640276855836799002825301262336000000*x^34 + 
        10480093874018864734464803710823173619712000000*x^36 - 
        1846373486245947767367727222824675966976000000*x^38 + 
        276351479944790892072980952327750116966400000*x^40 - 
        35272947522251307247236749927547981004800000*x^42 + 
        3850777608546023207517834814007069900800000*x^44 - 
        360354968685965270804906594779162214400000*x^46 + 
        28947150231270417171350360413647667200000*x^48 - 
        1997378571788829911109686078520426496000*x^50 + 
        118368658198478585626049455513927680000*x^52 - 
        6018799814462006641995180763250688000*x^54 + 
        262089155585687421362443726618624000*x^56 - 
        9744510560353206227121551179776000*x^58 + 
        308036567163013503525243479654400*x^60 - 
        8231306590959026127656452096000*x^62 + 184506036749015081940733132800*
         x^64 - 3433790700499415572729036800*x^66 + 
        52334902116822298918912000*x^68 - 641087414332538738442240*x^70 + 
        6147048560015494348800*x^72 - 44361462382738800640*x^74 + 
        226230014973050880*x^76 - 725677674332160*x^78 + 1099511627776*x^80)^
       2)/22835963083295358096932575511191922182123945984;

P["A_{10},s,\Delta"]=
 (-11 + 220*y - 1232*y^2 + 2816*y^3 - 2816*y^4 + 1024*y^5)^11/
     1298074214633706907132624082305024;

P["A_{10},s,{\bf V}"]=
 (x*(-11 + 220*x^2 - 1232*x^4 + 2816*x^6 - 2816*x^8 + 1024*x^10))/1024;

P["A_{10},s,{\bf V}_2"]=
 (x^5*(-11 + 220*x^2 - 1232*x^4 + 2816*x^6 - 2816*x^8 + 1024*x^10)^5)/
     1125899906842624;

P["A_{10},s,{\bf V}_3"]=
 (x^15*(-11 + 220*x^2 - 1232*x^4 + 2816*x^6 - 2816*x^8 + 1024*x^10)^15)/
     1427247692705959881058285969449495136382746624;

P["A_{10},s,{\bf V}_4"]=
 (x^30*(-11 + 220*x^2 - 1232*x^4 + 2816*x^6 - 2816*x^8 + 1024*x^10)^30)/
     203703597633448608626844568840937816105146839366593625063614044935438129\
9763336706183397376; 

P["A_{10},s,{\bf V}_5"]=
 (x^42*(-11 + 220*x^2 - 1232*x^4 + 2816*x^6 - 2816*x^8 + 1024*x^10)^42)/
     270768524816485826130704510170223017913714558142169587418992146544396612\
0903931272499975005961073806735733604454495675614232576;

(* %%%%% B_2 %%%%% *)
P["B_2,\Delta_S,\mu^2=1"]=k*(1 + k) - 2*(1 + k)*y + y^2;

P["B_2,\Delta_L,\mu^2=2"]=4*(1 + k) - 4*(1 + k)*y + y^2;

(* %%%%% B_3 %%%%% *)
P["B_3,\Delta_S,\mu^2=1"]=
 -(k*(1 + k)*(2 + k)) + 3*(1 + k)*(2 + k)*y - 3*(2 + k)*y^2 + y^3;

P["B_3,\Delta_L,\mu^2=2"]=
 108*(1 + k)*(2 + k)^2 - 324*(1 + k)*(2 + k)^2*y + 
 9*(2 + k)^2*(41 + 32*k)*y^2 - 4*(2 + k)*(99 + 88*k + 16*k^2)*y^3 + 
 6*(2 + k)*(17 + 8*k)*y^4 - 12*(2 + k)*y^5 + y^6;

(* %%%%% B_4 %%%%% *)
P["B_4,\Delta_S,\mu^2=1"]=
 k*(1 + k)*(2 + k)*(3 + k) - 4*(1 + k)*(2 + k)*(3 + k)*y + 
 6*(2 + k)*(3 + k)*y^2 - 4*(3 + k)*y^3 + y^4;

P["B_4,\Delta_L,\mu^2=2"]=
 27648*(1 + k)*(2 + k)^2*(3 + k)^3 - 165888*(1 + k)*(2 + k)^2*(3 + k)^3*y + 
 4608*(2 + k)^2*(3 + k)^3*(91 + 82*k)*y^2 - 512*(2 + k)*(3 + k)^3*
  (2282 + 2777*k + 792*k^2)*y^3 + 192*(2 + k)*(3 + k)^2*
  (15462 + 20235*k + 8336*k^2 + 1088*k^3)*y^4 - 
 768*(2 + k)*(3 + k)^2*(2085 + 2167*k + 688*k^2 + 64*k^3)*y^5 + 
 64*(3 + k)^2*(17634 + 22113*k + 9480*k^2 + 1536*k^3 + 64*k^4)*y^6 - 
 768*(3 + k)^2*(342 + 327*k + 96*k^2 + 8*k^3)*y^7 + 
 48*(3 + k)*(2514 + 2465*k + 784*k^2 + 80*k^3)*y^8 - 
 64*(3 + k)*(186 + 123*k + 20*k^2)*y^9 + 240*(3 + k)^2*y^10 - 
 24*(3 + k)*y^11 + y^12;

(* %%%%% B_5 %%%%% *)
P["B_5,\Delta_S,\mu^2=1"]=
 -(k*(1 + k)*(2 + k)*(3 + k)*(4 + k)) + 5*(1 + k)*(2 + k)*(3 + k)*(4 + k)*y - 
 10*(2 + k)*(3 + k)*(4 + k)*y^2 + 10*(3 + k)*(4 + k)*y^3 - 5*(4 + k)*y^4 + y^5;

P["B_5,\Delta_L,\mu^2=2"]=
 86400000*(1 + k)*(2 + k)^2*(3 + k)^3*(4 + k)^4 - 
 864000000*(1 + k)*(2 + k)^2*(3 + k)^3*(4 + k)^4*y + 
 72000000*(2 + k)^2*(3 + k)^3*(4 + k)^4*(53 + 50*k)*y^2 - 
 8000000*(2 + k)*(3 + k)^3*(4 + k)^4*(2462 + 3289*k + 1016*k^2)*y^3 + 
 40000*(2 + k)*(3 + k)^2*(4 + k)^4*(2487666 + 3783721*k + 1804016*k^2 + 
   271936*k^3)*y^4 - 160000*(2 + k)*(3 + k)^2*(4 + k)^3*
  (2897706 + 4619263*k + 2631233*k^2 + 638128*k^3 + 55872*k^4)*y^5 + 
 8000*(3 + k)^2*(4 + k)^3*(96807060 + 183847036*k + 135979409*k^2 + 
   48815864*k^3 + 8486144*k^4 + 570688*k^5)*y^6 - 
 160000*(3 + k)^2*(4 + k)^3*(2970900 + 5028728*k + 3298591*k^2 + 
   1041040*k^3 + 156952*k^4 + 8960*k^5)*y^7 + 
 400*(3 + k)*(4 + k)^3*(1636617060 + 2964972564*k + 2174753345*k^2 + 
   821020592*k^3 + 166689392*k^4 + 17005568*k^5 + 663552*k^6)*y^8 - 
 1600*(3 + k)*(4 + k)^3*(142255500 + 226347732*k + 143760441*k^2 + 
   46016980*k^3 + 7664320*k^4 + 606208*k^5 + 16384*k^6)*y^9 + 
 16*(3 + k)*(4 + k)^2*(15109210500 + 24406185000*k + 16141745757*k^2 + 
   5590081615*k^3 + 1071667136*k^4 + 109500416*k^5 + 5095424*k^6 + 65536*k^7)*
  y^10 - 40*(3 + k)*(4 + k)^2*(1231244100 + 1704868272*k + 944892375*k^2 + 
   264923296*k^3 + 38834176*k^4 + 2719744*k^5 + 65536*k^6)*y^11 + 
 5*(4 + k)^2*(4623036980 + 6855337044*k + 4131750989*k^2 + 1286836288*k^3 + 
   216235008*k^4 + 18284544*k^5 + 589824*k^6)*y^12 - 
 40*(4 + k)^2*(69218290 + 86076801*k + 41913418*k^2 + 9928448*k^3 + 
   1133568*k^4 + 49152*k^5)*y^13 + 
 20*(4 + k)^2*(12598190 + 12603913*k + 4642528*k^2 + 741888*k^3 + 43008*k^4)*
  y^14 - 8*(4 + k)*(8592050 + 8626661*k + 3221616*k^2 + 529536*k^3 + 
   32256*k^4)*y^15 + 10*(4 + k)*(343606 + 259381*k + 64896*k^2 + 5376*k^3)*
  y^16 - 40*(4 + k)*(3037 + 1530*k + 192*k^2)*y^17 + 
 20*(4 + k)*(143 + 36*k)*y^18 - 40*(4 + k)*y^19 + y^20;

(* %%%%% B_6 %%%%% *)
P["B_6,\Delta_S,\mu^2=1"]=
 k*(1 + k)*(2 + k)*(3 + k)*(4 + k)*(5 + k) - 6*(1 + k)*(2 + k)*(3 + k)*(4 + k)*
  (5 + k)*y + 15*(2 + k)*(3 + k)*(4 + k)*(5 + k)*y^2 - 
 20*(3 + k)*(4 + k)*(5 + k)*y^3 + 15*(4 + k)*(5 + k)*y^4 - 6*(5 + k)*y^5 + y^6;

P["B_6,\Delta_L,\mu^2=2"]=
 4031078400000*(1 + k)*(2 + k)^2*(3 + k)^3*(4 + k)^4*(5 + k)^5 - 
 60466176000000*(1 + k)*(2 + k)^2*(3 + k)^3*(4 + k)^4*(5 + k)^5*y + 
 1679616000000*(2 + k)^2*(3 + k)^3*(4 + k)^4*(5 + k)^5*(245 + 236*k)*y^2 - 
 373248000000*(2 + k)*(3 + k)^3*(4 + k)^4*(5 + k)^5*
  (9042 + 12593*k + 4010*k^2)*y^3 + 5598720000*(2 + k)*(3 + k)^2*(4 + k)^4*
  (5 + k)^5*(5009082 + 8147117*k + 4101332*k^2 + 646272*k^3)*y^4 - 
 622080000*(2 + k)*(3 + k)^2*(4 + k)^3*(5 + k)^5*
  (358830504 + 629284386*k + 389602181*k^2 + 101656096*k^3 + 9490112*k^4)*
  y^5 + 3456000*(3 + k)^2*(4 + k)^3*(5 + k)^4*
  (959705658000 + 2220477813828*k + 2073554710788*k^2 + 999573291971*k^3 + 
   262211770016*k^4 + 35493178048*k^5 + 1938074368*k^6)*y^6 - 
 414720000*(3 + k)^2*(4 + k)^3*(5 + k)^4*(9113831676 + 19699524330*k + 
   17268747364*k^2 + 7844196955*k^3 + 1945419332*k^4 + 249732272*k^5 + 
   12971040*k^6)*y^7 + 4147200*(3 + k)*(4 + k)^3*(5 + k)^4*
  (2437542740736 + 5689485118350*k + 5592559593843*k^2 + 2996954629908*k^3 + 
   944616991812*k^4 + 174975861208*k^5 + 17625354720*k^6 + 744427520*k^7)*
  y^8 - 691200*(3 + k)*(4 + k)^3*(5 + k)^4*(10358576708616 + 
   22450219097994*k + 20495175497217*k^2 + 10194834423727*k^3 + 
   2978657706864*k^4 + 510273439856*k^5 + 47373549568*k^6 + 1835327488*k^7)*
  y^9 + 20736*(3 + k)*(4 + k)^2*(5 + k)^4*(786706677659232 + 
   1766894413706160*k + 1710161475923086*k^2 + 930057204643301*k^3 + 
   310309923402684*k^4 + 64921112374576*k^5 + 8299123752960*k^6 + 
   591045632000*k^7 + 17888051200*k^8)*y^10 - 
 69120*(3 + k)*(4 + k)^2*(5 + k)^4*(109182353919840 + 226105251313068*k + 
   201261519865695*k^2 + 100297214810479*k^3 + 30512691278794*k^4 + 
   5781339606016*k^5 + 663060434944*k^6 + 41807872000*k^7 + 1098711040*k^8)*
  y^11 + 2880*(4 + k)^2*(5 + k)^3*(14884791754951440 + 36111155505024168*k + 
   38833901464063293*k^2 + 24329797659115770*k^3 + 9811567094769849*k^4 + 
   2653847539496356*k^5 + 485870533964800*k^6 + 59178389561344*k^7 + 
   4559584460800*k^8 + 198763479040*k^9 + 3665821696*k^10)*y^12 - 
 8640*(4 + k)^2*(5 + k)^3*(1547725096031760 + 3474701137646712*k + 
   3443583820756545*k^2 + 1978006622700234*k^3 + 726598870370017*k^4 + 
   177525271641600*k^5 + 29035016217600*k^6 + 3111802306560*k^7 + 
   206461304832*k^8 + 7499415552*k^9 + 109051904*k^10)*y^13 + 
 720*(4 + k)^2*(5 + k)^3*(4795394354859024 + 9885320137499688*k + 
   8943497541173745*k^2 + 4655839965950469*k^3 + 1535711876704256*k^4 + 
   332834543741952*k^5 + 47496022081536*k^6 + 4338215387136*k^7 + 
   236747489280*k^8 + 6668943360*k^9 + 67108864*k^10)*y^14 - 
 256*(4 + k)*(5 + k)^3*(11569882311824400 + 24589948276826280*k + 
   23143399627120335*k^2 + 12673521763814835*k^3 + 4459739383344504*k^4 + 
   1050367951351264*k^5 + 167054054587904*k^6 + 17645037231104*k^7 + 
   1181516693504*k^8 + 45623803904*k^9 + 832569344*k^10 + 4194304*k^11)*
  y^15 + 1920*(4 + k)*(5 + k)^3*(275431356651312 + 533490850111068*k + 
   453929680845360*k^2 + 222449344538883*k^3 + 69130973812880*k^4 + 
   14126030024320*k^5 + 1901216482816*k^6 + 163751280640*k^7 + 
   8417837056*k^8 + 222822400*k^9 + 2097152*k^10)*y^16 - 
 1920*(4 + k)*(5 + k)^3*(40984344703440 + 71570955526200*k + 
   54325659084237*k^2 + 23426060747547*k^3 + 6289602482816*k^4 + 
   1082232271232*k^5 + 118082846720*k^6 + 7754203136*k^7 + 271056896*k^8 + 
   3670016*k^9)*y^17 + 160*(4 + k)*(5 + k)^2*
  (304902175525200 + 534669385851504*k + 410139580395177*k^2 + 
   180165831797121*k^3 + 49780911470384*k^4 + 8932994192768*k^5 + 
   1034860593152*k^6 + 73998417920*k^7 + 2925658112*k^8 + 47710208*k^9)*
  y^18 - 1920*(4 + k)*(5 + k)^2*(2621265998760 + 4086267929253*k + 
   2747712294243*k^2 + 1038462551354*k^3 + 240530831204*k^4 + 
   34821539840*k^5 + 3059879936*k^6 + 148029440*k^7 + 2981888*k^8)*y^19 + 
 96*(5 + k)^2*(17946804311568 + 28937237882040*k + 20211970354695*k^2 + 
   7975852757005*k^3 + 1941183843580*k^4 + 297668588800*k^5 + 
   27996221440*k^6 + 1470177280*k^7 + 32800768*k^8)*y^20 - 
 160*(5 + k)^2*(760931433360 + 1076139354672*k + 646651181997*k^2 + 
   213736060613*k^3 + 41897721088*k^4 + 4860446976*k^5 + 308092928*k^6 + 
   8200192*k^7)*y^21 + 360*(5 + k)^2*(19599566256 + 23806294464*k + 
   11958682967*k^2 + 3176266624*k^3 + 469751040*k^4 + 36608000*k^5 + 
   1171456*k^6)*y^22 - 2880*(5 + k)^2*(115346724 + 116937797*k + 
   47115864*k^2 + 9420752*k^3 + 933504*k^4 + 36608*k^5)*y^23 + 
 160*(5 + k)*(391907052 + 396600450*k + 159998789*k^2 + 32152424*k^3 + 
   3216928*k^4 + 128128*k^5)*y^24 - 
 96*(5 + k)*(19415400 + 15716255*k + 4758605*k^2 + 638560*k^3 + 32032*k^4)*
  y^25 + 120*(5 + k)*(354192 + 214861*k + 43368*k^2 + 2912*k^3)*y^26 - 
 160*(5 + k)*(4470 + 1805*k + 182*k^2)*y^27 + 60*(5 + k)*(139 + 28*k)*y^28 - 
 60*(5 + k)*y^29 + y^30;

(* %%%%% BC_2 %%%%% *)
P["BC_2,s,\Delta_S"]=((k1 + k2)*(1 + k1 + k2))/((1 + k1 + 2*k2)*
       (2 + k1 + 2*k2)) - (2*(1 + k1 + k2)*y)/(2 + k1 + 2*k2) + y^2;

P["BC_2,s,\Delta_M"]= (4*(1 + k2)*(1 + k1 + k2))/((1 + k1 + 2*k2)*
       (2 + k1 + 2*k2)^2) - (4*(1 + k2)*(1 + k1 + k2)*y)/
      ((1 + k1 + 2*k2)*(2 + k1 + 2*k2)) + y^2;

P["BC_2,s,\Delta_L"]= (16*k2*(1 + k2)*(k1 + k2)*(1 + k1 + k2))/
      ((1 + k1 + 2*k2)^2*(2 + k1 + 2*k2)^2) - 
     (8*(1 + k2)*(1 + k1 + k2)*(k1 + 2*k2)*y)/((1 + k1 + 2*k2)*
       (2 + k1 + 2*k2)^2) + y^2;

P["BC_2,c2,\Delta_{S+}"] = (-2 - k1 + k1^2 - 2*k2)/
      ((1 + k1 + 2*k2)*(2 + k1 + 2*k2)) + (2*k1*x)/(2 + k1 + 2*k2) + x^2;

P["BC_2,c2,\Delta_{M+}"] = (4 - 3*k1^2 + k1^3 - 12*k1*k2 - 2*k1^2*k2 - 
       12*k2^2 - 12*k1*k2^2 - 8*k2^3)/((1 + k1 + 2*k2)*(2 + k1 + 2*k2)^2) - 
     (2*(-2 - k1 + k1^2 - 2*k2)*x)/((1 + k1 + 2*k2)*(2 + k1 + 2*k2)) + x^2;

P["BC_2,c2,\Delta_{L+}"] = (4 - 4*k1 - 19*k1^2 - 10*k1^3 + k1^4 - 8*k2 - 
       12*k1*k2 - 12*k1^2*k2 - 8*k1^3*k2 - 12*k2^2 + 24*k1*k2^2 + 
       8*k1^2*k2^2 + 16*k2^3 + 32*k1*k2^3 + 16*k2^4)/
      ((1 + k1 + 2*k2)^2*(2 + k1 + 2*k2)^2) - 
     (2*(4 - 3*k1^2 + k1^3 - 12*k1*k2 - 2*k1^2*k2 - 12*k2^2 - 12*k1*k2^2 - 
        8*k2^3)*x)/((1 + k1 + 2*k2)*(2 + k1 + 2*k2)^2) + x^2;

(* %%%%% BC_3 %%%%% *)
P["BC_3,s,\Delta_S"]= -(((k1 + k2)*(1 + k1 + k2)*(2 + k1 + k2))/
       ((2 + k1 + 2*k2)*(3 + k1 + 2*k2)*(4 + k1 + 2*k2))) + 
     (3*(1 + k1 + k2)*(2 + k1 + k2)*y)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)) - 
     (3*(2 + k1 + k2)*y^2)/(4 + k1 + 2*k2) + y^3;

P["BC_3,s,\Delta_M"]= (108*(1 + k2)*(2 + k2)^2*(1 + k1 + k2)*(2 + k1 + k2)^2)/
      ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^4) - 
     (108*(1 + k2)*(2 + k2)^2*(1 + k1 + k2)*(2 + k1 + k2)^2*
       (10 + 3*k1 + 6*k2)*y)/((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^3*
       (4 + k1 + 2*k2)^4) + (9*(2 + k2)^2*(2 + k1 + k2)^2*
       (164 + 196*k1 + 41*k1^2 + 392*k2 + 292*k1*k2 + 32*k1^2*k2 + 292*k2^2 + 
        96*k1*k2^2 + 64*k2^3)*y^2)/((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*
       (4 + k1 + 2*k2)^4) - (4*(2 + k2)*(2 + k1 + k2)*
       (792 + 1278*k1 + 639*k1^2 + 99*k1^3 + 2556*k2 + 3088*k1*k2 + 
        1052*k1^2*k2 + 88*k1^3*k2 + 3088*k2^2 + 2562*k1*k2^2 + 
        504*k1^2*k2^2 + 16*k1^3*k2^2 + 1708*k2^3 + 832*k1*k2^3 + 
        64*k1^2*k2^3 + 416*k2^4 + 80*k1*k2^4 + 32*k2^5)*y^3)/
      ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^3) + 
     (6*(2 + k2)*(2 + k1 + k2)*(26 + 17*k1 + 34*k2 + 8*k1*k2 + 8*k2^2)*y^4)/
      ((2 + k1 + 2*k2)*(3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2) - 
     (12*(2 + k2)*(2 + k1 + k2)*y^5)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)) + y^6;

P["BC_3,s,\Delta_L"]= (-64*k2*(1 + k2)*(2 + k2)*(k1 + k2)*(1 + k1 + k2)*
       (2 + k1 + k2))/((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*
       (4 + k1 + 2*k2)^2) + (48*(1 + k2)*(2 + k2)*(1 + k1 + k2)*(2 + k1 + k2)*
       (k1 + 2*k2)*y)/((2 + k1 + 2*k2)*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2) - 
     (12*(2 + k2)*(2 + k1 + k2)*(1 + k1 + 2*k2)*y^2)/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2) + y^3;

P["BC_3,c2,\Delta_{S+}"] = (k1*(-10 - 3*k1 + k1^2 - 6*k2))/
      ((2 + k1 + 2*k2)*(3 + k1 + 2*k2)*(4 + k1 + 2*k2)) + 
     (3*(-4 - k1 + k1^2 - 2*k2)*x)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)) + 
     (3*k1*x^2)/(4 + k1 + 2*k2) + x^3;
 
P["BC_3,c2,\Delta_{M+}"] = (-3200*k1^3 - 3220*k1^4 - 328*k1^5 + 395*k1^6 + 
       35*k1^7 - 19*k1^8 + k1^9 + 12288*k1*k2 + 14080*k1^2*k2 - 
       5376*k1^3*k2 - 5680*k1^4*k2 + 1276*k1^5*k2 + 834*k1^6*k2 - 
       40*k1^7*k2 - 6*k1^8*k2 + 12288*k2^2 + 61440*k1*k2^2 + 
       41728*k1^2*k2^2 - 7904*k1^3*k2^2 - 4100*k1^4*k2^2 + 2772*k1^5*k2^2 + 
       536*k1^6*k2^2 - 24*k1^7*k2^2 + 40960*k2^3 + 94208*k1*k2^3 + 
       18624*k1^2*k2^3 - 24320*k1^3*k2^3 - 3208*k1^4*k2^3 + 1792*k1^5*k2^3 + 
       112*k1^6*k2^3 + 47104*k2^4 + 35840*k1*k2^4 - 46080*k1^2*k2^4 - 
       30880*k1^3*k2^4 - 1856*k1^4*k2^4 + 384*k1^5*k2^4 + 14336*k2^5 - 
       40704*k1*k2^5 - 58944*k1^2*k2^5 - 15488*k1^3*k2^5 - 384*k1^4*k2^5 - 
       13568*k2^6 - 46592*k1*k2^6 - 25472*k1^2*k2^6 - 2688*k1^3*k2^6 - 
       13312*k2^7 - 17408*k1*k2^7 - 3840*k1^2*k2^7 - 4352*k2^8 - 
       2304*k1*k2^8 - 512*k2^9)/((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^3*
       (4 + k1 + 2*k2)^4) - (6*(-2560*k1^2 - 3328*k1^3 - 372*k1^4 + 
        888*k1^5 + 243*k1^6 - 45*k1^7 - 11*k1^8 + k1^9 - 4096*k1*k2 - 
        14848*k1^2*k2 - 9344*k1^3*k2 + 2544*k1^4*k2 + 2836*k1^5*k2 + 
        246*k1^6*k2 - 88*k1^7*k2 - 2*k1^8*k2 - 4096*k2^2 - 24576*k1*k2^2 - 
        35968*k1^2*k2^2 - 8960*k1^3*k2^2 + 7572*k1^4*k2^2 + 3056*k1^5*k2^2 + 
        40*k1^6*k2^2 - 28*k1^7*k2^2 - 16384*k2^3 - 53248*k1*k2^3 - 
        43520*k1^2*k2^3 - 1024*k1^3*k2^3 + 7584*k1^4*k2^3 + 1408*k1^5*k2^3 - 
        8*k1^6*k2^3 - 26624*k2^4 - 56320*k1*k2^4 - 26752*k1^2*k2^4 + 
        3840*k1^3*k2^4 + 3328*k1^4*k2^4 + 240*k1^5*k2^4 - 22528*k2^5 - 
        31488*k1*k2^5 - 7424*k1^2*k2^5 + 2432*k1^3*k2^5 + 544*k1^4*k2^5 - 
        10496*k2^6 - 8960*k1*k2^6 - 384*k1^2*k2^6 + 448*k1^3*k2^6 - 
        2560*k2^7 - 1024*k1*k2^7 + 128*k1^2*k2^7 - 256*k2^8)*x)/
      ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^4) + 
     (3*(-2048*k1 - 1408*k1^2 + 3136*k1^3 + 2836*k1^4 + 220*k1^5 - 263*k1^6 - 
        30*k1^7 + 5*k1^8 - 4096*k2 - 12288*k1*k2 + 1152*k1^2*k2 + 
        14112*k1^3*k2 + 6072*k1^4*k2 - 420*k1^5*k2 - 356*k1^6*k2 - 
        12288*k2^2 - 15360*k1*k2^2 + 18208*k1^2*k2^2 + 22912*k1^3*k2^2 + 
        4604*k1^4*k2^2 - 664*k1^5*k2^2 - 96*k1^6*k2^2 - 10240*k2^3 + 
        8192*k1*k2^3 + 35328*k1^2*k2^3 + 17984*k1^3*k2^3 + 1456*k1^4*k2^3 - 
        192*k1^5*k2^3 + 4096*k2^4 + 30080*k1*k2^4 + 28832*k1^2*k2^4 + 
        6880*k1^3*k2^4 + 160*k1^4*k2^4 + 12032*k2^5 + 23808*k1*k2^5 + 
        10816*k1^2*k2^5 + 1024*k1^3*k2^5 + 7936*k2^6 + 8064*k1*k2^6 + 
        1536*k1^2*k2^6 + 2304*k2^7 + 1024*k1*k2^7 + 256*k2^8)*x^2)/
      ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^4) - 
     (4*(768*k1 + 1712*k1^2 + 740*k1^3 - 280*k1^4 - 199*k1^5 - 10*k1^6 + 
        5*k1^7 + 1536*k2 + 5376*k1*k2 + 5128*k1^2*k2 + 504*k1^3*k2 - 
        950*k1^4*k2 - 228*k1^5*k2 + 10*k1^6*k2 + 5376*k2^2 + 10944*k1*k2^2 + 
        5304*k1^2*k2^2 - 888*k1^3*k2^2 - 804*k1^4*k2^2 - 48*k1^5*k2^2 + 
        7296*k2^3 + 9600*k1*k2^3 + 1968*k1^2*k2^3 - 960*k1^3*k2^3 - 
        192*k1^4*k2^3 + 4800*k2^4 + 3840*k1*k2^4 - 240*k1^3*k2^4 + 
        1536*k2^5 + 576*k1*k2^5 - 96*k1^2*k2^5 + 192*k2^6)*x^3)/
      ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^3) + 
     (3*(32 - 58*k1^2 - 15*k1^3 + 5*k1^4 - 88*k1*k2 - 66*k1^2*k2 - 88*k2^2 - 
        108*k1*k2^2 - 16*k1^2*k2^2 - 72*k2^3 - 32*k1*k2^3 - 16*k2^4)*x^4)/
      ((2 + k1 + 2*k2)*(3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2) - 
     (6*(-4 - k1 + k1^2 - 2*k2)*x^5)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)) + x^6;
 
P["BC_3,c2,\Delta_{L+}"] = 
    -((-576 - 480*k1 + 628*k1^2 + 564*k1^3 + 37*k1^4 - 30*k1^5 + k1^6 - 
        960*k2 + 176*k1*k2 + 1560*k1^2*k2 + 832*k1^3*k2 + 84*k1^4*k2 - 
        12*k1^5*k2 + 176*k2^2 + 1296*k1*k2^2 + 1008*k1^2*k2^2 + 
        336*k1^3*k2^2 + 36*k1^4*k2^2 + 864*k2^3 + 352*k1*k2^3 - 
        96*k1^2*k2^3 + 32*k1^3*k2^3 + 176*k2^4 - 480*k1*k2^4 - 
        144*k1^2*k2^4 - 192*k2^5 - 192*k1*k2^5 - 64*k2^6)/
       ((2 + k1 + 2*k2)^2*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2)) + 
     (3*(-96 - 160*k1 - 38*k1^2 - 27*k1^3 - 16*k1^4 + k1^5 - 320*k2 - 
        248*k1*k2 - 18*k1^2*k2 - 32*k1^3*k2 - 6*k1^4*k2 - 248*k2^2 + 
        108*k1*k2^2 + 96*k1^2*k2^2 - 8*k1^3*k2^2 + 72*k2^3 + 256*k1*k2^3 + 
        48*k1^2*k2^3 + 128*k2^4 + 80*k1*k2^4 + 32*k2^5)*x)/
      ((2 + k1 + 2*k2)*(3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2) - 
     (3*(16 - 8*k1 - 5*k1^2 + k1^3 - 16*k2 - 28*k1*k2 - 2*k1^2*k2 - 28*k2^2 - 
        12*k1*k2^2 - 8*k2^3)*x^2)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2) + x^3;

(* %%%%% BC_4 %%%%% *)
P["BC_4,s,\Delta_S"]=((k1 + k2)*(1 + k1 + k2)*(2 + k1 + k2)*(3 + k1 + k2))/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)) - 
     (4*(1 + k1 + k2)*(2 + k1 + k2)*(3 + k1 + k2)*y)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + 
     (6*(2 + k1 + k2)*(3 + k1 + k2)*y^2)/((5 + k1 + 2*k2)*(6 + k1 + 2*k2)) - 
     (4*(3 + k1 + k2)*y^3)/(6 + k1 + 2*k2) + y^4;

P["BC_4,s,\Delta_M"]= (27648*(1 + k2)*(2 + k2)^2*(3 + k2)^3*(1 + k1 + k2)*
       (2 + k1 + k2)^2*(3 + k1 + k2)^3)/((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^4*
       (5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6) - 
     (55296*(1 + k2)*(2 + k2)^2*(3 + k2)^3*(1 + k1 + k2)*(2 + k1 + k2)^2*
       (3 + k1 + k2)^3*(14 + 3*k1 + 6*k2)*y)/((3 + k1 + 2*k2)^3*
       (4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6) + 
     (4608*(2 + k2)^2*(3 + k2)^3*(2 + k1 + k2)^2*(3 + k1 + k2)^3*
       (2088 + 2894*k1 + 951*k1^2 + 91*k1^3 + 5788*k2 + 5676*k1*k2 + 
        1334*k1^2*k2 + 82*k1^3*k2 + 5676*k2^2 + 3456*k1*k2^2 + 
        410*k1^2*k2^2 + 2304*k2^3 + 656*k1*k2^3 + 328*k2^4)*y^2)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6) - (512*(2 + k2)*(3 + k2)^3*(2 + k1 + k2)*
       (3 + k1 + k2)^3*(547776 + 1106352*k1 + 797376*k1^2 + 260980*k1^3 + 
        39690*k1^4 + 2282*k1^5 + 2212704*k2 + 3717648*k1*k2 + 
        2206796*k1^2*k2 + 580728*k1^3*k2 + 67939*k1^4*k2 + 2777*k1^5*k2 + 
        3717648*k2^2 + 5054508*k1*k2^2 + 2361720*k1^2*k2^2 + 
        464697*k1^3*k2^2 + 36745*k1^4*k2^2 + 792*k1^5*k2^2 + 3369672*k2^3 + 
        3561984*k1*k2^3 + 1225038*k1^2*k2^3 + 159376*k1^3*k2^3 + 
        6336*k1^4*k2^3 + 1780992*k2^4 + 1372860*k1*k2^4 + 308288*k1^2*k2^4 + 
        19800*k1^3*k2^4 + 549144*k2^5 + 274320*k1*k2^5 + 30096*k1^2*k2^5 + 
        91440*k2^6 + 22176*k1*k2^6 + 6336*k2^7)*y^3)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6) + (192*(2 + k2)*(3 + k2)^2*(2 + k1 + k2)*
       (3 + k1 + k2)^2*(3125952 + 6268752*k1 + 4636584*k1^2 + 1592940*k1^3 + 
        255774*k1^4 + 15462*k1^5 + 12537504*k2 + 21207024*k1*k2 + 
        13065516*k1^2*k2 + 3651292*k1^3*k2 + 458029*k1^4*k2 + 20235*k1^5*k2 + 
        21207024*k2^2 + 29638908*k1*k2^2 + 14742956*k1^2*k2^2 + 
        3201031*k1^3*k2^2 + 292371*k1^4*k2^2 + 8336*k1^5*k2^2 + 
        19759272*k2^3 + 22183328*k1*k2^3 + 8533074*k1^2*k2^3 + 
        1343616*k1^3*k2^3 + 78976*k1^4*k2^3 + 1088*k1^5*k2^3 + 
        11091664*k2^4 + 9598580*k1*k2^4 + 2670168*k1^2*k2^4 + 
        269840*k1^3*k2^4 + 7616*k1^4*k2^4 + 3839432*k2^5 + 2398032*k1*k2^5 + 
        427360*k1^2*k2^5 + 20672*k1^3*k2^5 + 799344*k2^6 + 319424*k1*k2^6 + 
        27200*k1^2*k2^6 + 91264*k2^7 + 17408*k1*k2^7 + 4352*k2^8)*y^4)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^6) - (768*(2 + k2)*(3 + k2)^2*(2 + k1 + k2)*
       (3 + k1 + k2)^2*(2554416 + 5323212*k1 + 4362948*k1^2 + 1809675*k1^3 + 
        402567*k1^4 + 45753*k1^5 + 2085*k1^6 + 10646424*k2 + 19037376*k1*k2 + 
        13191030*k1^2*k2 + 4521544*k1^3*k2 + 803163*k1^4*k2 + 69064*k1^5*k2 + 
        2167*k1^6*k2 + 19037376*k2^2 + 28715040*k1*k2^2 + 
        16427288*k1^2*k2^2 + 4502031*k1^3*k2^2 + 608416*k1^4*k2^2 + 
        36645*k1^5*k2^2 + 688*k1^6*k2^2 + 19143360*k2^3 + 23811488*k1*k2^3 + 
        10891554*k1^2*k2^3 + 2276048*k1^3*k2^3 + 216958*k1^4*k2^3 + 
        7968*k1^5*k2^3 + 64*k1^6*k2^3 + 11905744*k2^4 + 11835300*k1*k2^4 + 
        4131384*k1^2*k2^4 + 610960*k1^3*k2^4 + 35824*k1^4*k2^4 + 
        576*k1^5*k2^4 + 4734120*k2^5 + 3592032*k1*k2^5 + 888720*k1^2*k2^5 + 
        81216*k1^3*k2^5 + 2112*k1^4*k2^5 + 1197344*k2^6 + 644336*k1*k2^6 + 
        98752*k1^2*k2^6 + 4032*k1^3*k2^6 + 184096*k2^7 + 61440*k1*k2^7 + 
        4224*k1^2*k2^7 + 15360*k2^8 + 2304*k1*k2^8 + 512*k2^9)*y^5)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^6) + (64*(3 + k2)^2*(3 + k1 + k2)^2*
       (56515968 + 138223584*k1 + 140323104*k1^2 + 76529376*k1^3 + 
        24185136*k1^4 + 4425522*k1^5 + 434172*k1^6 + 17634*k1^7 + 
        276447168*k2 + 598313952*k1*k2 + 530392968*k1^2*k2 + 
        248330724*k1^3*k2 + 65887370*k1^4*k2 + 9818673*k1^5*k2 + 
        750504*k1^6*k2 + 22113*k1^7*k2 + 598313952*k2^2 + 
        1132002648*k1*k2^2 + 862882164*k1^2*k2^2 + 340032170*k1^3*k2^2 + 
        73775385*k1^4*k2^2 + 8629980*k1^5*k2^2 + 486261*k1^6*k2^2 + 
        9480*k1^7*k2^2 + 754668432*k2^3 + 1229102880*k1*k2^3 + 
        789765420*k1^2*k2^3 + 255092064*k1^3*k2^3 + 43611528*k1^4*k2^3 + 
        3787416*k1^5*k2^3 + 143328*k1^6*k2^3 + 1536*k1^7*k2^3 + 
        614551440*k2^4 + 844615960*k1*k2^4 + 445492632*k1^2*k2^4 + 
        113641200*k1^3*k2^4 + 14480676*k1^4*k2^4 + 851304*k1^5*k2^4 + 
        18048*k1^6*k2^4 + 64*k1^7*k2^4 + 337846384*k2^5 + 381535920*k1*k2^5 + 
        159164256*k1^2*k2^5 + 30334032*k1^3*k2^5 + 2628816*k1^4*k2^5 + 
        87552*k1^5*k2^5 + 640*k1^6*k2^5 + 127178640*k2^6 + 
        113707776*k1*k2^6 + 35494128*k1^2*k2^6 + 4613952*k1^3*k2^6 + 
        228096*k1^4*k2^6 + 2688*k1^5*k2^6 + 32487936*k2^7 + 
        21756672*k1*k2^7 + 4640640*k1^2*k2^7 + 345600*k1^3*k2^7 + 
        6144*k1^4*k2^7 + 5439168*k2^8 + 2491776*k1*k2^8 + 305280*k1^2*k2^8 + 
        8256*k1^3*k2^8 + 553728*k2^9 + 145920*k1*k2^9 + 6528*k1^2*k2^9 + 
        29184*k2^10 + 2816*k1*k2^10 + 512*k2^11)*y^6)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^3*
       (6 + k1 + 2*k2)^6) - (384*(3 + k2)^2*(3 + k1 + k2)^2*
       (214416 + 374472*k1 + 251108*k1^2 + 80046*k1^3 + 12034*k1^4 + 
        684*k1^5 + 748944*k2 + 1103540*k1*k2 + 606420*k1^2*k2 + 
        152341*k1^3*k2 + 17061*k1^4*k2 + 654*k1^5*k2 + 1103540*k2^2 + 
        1338984*k1*k2^2 + 583561*k1^2*k2^2 + 110235*k1^3*k2^2 + 
        8526*k1^4*k2^2 + 192*k1^5*k2^2 + 892656*k2^3 + 862440*k1*k2^3 + 
        284010*k1^2*k2^3 + 37344*k1^3*k2^3 + 1728*k1^4*k2^3 + 16*k1^5*k2^3 + 
        431220*k2^4 + 315780*k1*k2^4 + 72672*k1^2*k2^4 + 5760*k1^3*k2^4 + 
        112*k1^4*k2^4 + 126312*k2^5 + 64800*k1*k2^5 + 9024*k1^2*k2^5 + 
        304*k1^3*k2^5 + 21600*k2^6 + 6720*k1*k2^6 + 400*k1^2*k2^6 + 
        1920*k2^7 + 256*k1*k2^7 + 64*k2^8)*y^7)/((3 + k1 + 2*k2)^2*
       (4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^5) + 
     (48*(3 + k2)*(3 + k1 + k2)*(596160 + 1047312*k1 + 723000*k1^2 + 
        243876*k1^3 + 39930*k1^4 + 2514*k1^5 + 2094624*k2 + 3132624*k1*k2 + 
        1787716*k1^2*k2 + 478404*k1^3*k2 + 58391*k1^4*k2 + 2465*k1^5*k2 + 
        3132624*k2^2 + 3899892*k1*k2^2 + 1785012*k1^2*k2^2 + 
        362981*k1^3*k2^2 + 30905*k1^4*k2^2 + 784*k1^5*k2^2 + 2599928*k2^3 + 
        2613216*k1*k2^3 + 918294*k1^2*k2^3 + 132544*k1^3*k2^3 + 
        6976*k1^4*k2^3 + 80*k1^5*k2^3 + 1306608*k2^4 + 1014460*k1*k2^4 + 
        255432*k1^2*k2^4 + 23120*k1^3*k2^4 + 560*k1^4*k2^4 + 405784*k2^5 + 
        226992*k1*k2^5 + 36128*k1^2*k2^5 + 1520*k1^3*k2^5 + 75664*k2^6 + 
        26880*k1*k2^6 + 2000*k1^2*k2^6 + 7680*k2^7 + 1280*k1*k2^7 + 320*k2^8)*
       y^8)/((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*
       (6 + k1 + 2*k2)^4) - (64*(3 + k2)*(3 + k1 + k2)*
       (19872 + 25752*k1 + 12252*k1^2 + 2514*k1^3 + 186*k1^4 + 51504*k2 + 
        54056*k1*k2 + 19710*k1^2*k2 + 2835*k1^3*k2 + 123*k1^4*k2 + 
        54056*k2^2 + 44046*k1*k2^2 + 11519*k1^2*k2^2 + 1029*k1^3*k2^2 + 
        20*k1^4*k2^2 + 29364*k2^3 + 17368*k1*k2^3 + 2886*k1^2*k2^3 + 
        120*k1^3*k2^3 + 8684*k2^4 + 3300*k1*k2^4 + 260*k1^2*k2^4 + 
        1320*k2^5 + 240*k1*k2^5 + 80*k2^6)*y^9)/((3 + k1 + 2*k2)*
       (4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^3) + 
     (48*(3 + k2)*(3 + k1 + k2)*(116 + 83*k1 + 15*k1^2 + 166*k2 + 74*k1*k2 + 
        5*k1^2*k2 + 74*k2^2 + 15*k1*k2^2 + 10*k2^3)*y^10)/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2) - 
     (24*(3 + k2)*(3 + k1 + k2)*y^11)/((5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + y^12;

P["BC_4,s,\Delta_L"]=
   (256*k2*(1 + k2)*(2 + k2)*(3 + k2)*(k1 + k2)*(1 + k1 + k2)*
       (2 + k1 + k2)*(3 + k1 + k2))/((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2*
       (5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2) - 
     (256*(1 + k2)*(2 + k2)*(3 + k2)*(1 + k1 + k2)*(2 + k1 + k2)*
       (3 + k1 + k2)*(k1 + 2*k2)*y)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2*
       (5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2) + 
     (96*(2 + k2)*(3 + k2)*(2 + k1 + k2)*(3 + k1 + k2)*(1 + k1 + 2*k2)*
       (2 + k1 + 2*k2)*y^2)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*
       (5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2) - 
     (16*(3 + k2)*(3 + k1 + k2)*(2 + k1 + 2*k2)*y^3)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2) + y^4;

P["BC_4,c2,\Delta_{S+}"] = (72 + 30*k1 - 25*k1^2 - 6*k1^3 + k1^4 + 60*k2 + 
       12*k1*k2 - 12*k1^2*k2 + 12*k2^2)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*
       (5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + (4*k1*(-16 - 3*k1 + k1^2 - 6*k2)*x)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + 
     (6*(-6 - k1 + k1^2 - 2*k2)*x^2)/((5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + 
     (4*k1*x^3)/(6 + k1 + 2*k2) + x^4;
 
P["BC_4,c2,\Delta_{M+}"] = (-322486272 + 394149888*k1 + 1751279616*k1^2 + 
       164975616*k1^3 - 1949987520*k1^4 - 863184384*k1^5 + 618603696*k1^6 + 
       416283888*k1^7 - 42580228*k1^8 - 65641064*k1^9 - 5099867*k1^10 + 
       3160499*k1^11 + 267141*k1^12 - 82797*k1^13 - 2009*k1^14 + 1073*k1^15 - 
       61*k1^16 + k1^17 + 788299776*k2 + 2227544064*k1*k2 - 
       1613924352*k1^2*k2 - 9315399168*k1^3*k2 - 6896600064*k1^4*k2 + 
       3214366272*k1^5*k2 + 5347202592*k1^6*k2 + 1364363456*k1^7*k2 - 
       432312912*k1^8*k2 - 197042620*k1^9*k2 + 6804722*k1^10*k2 + 
       8186808*k1^11*k2 - 51042*k1^12*k2 - 132188*k1^13*k2 + 4782*k1^14*k2 + 
       352*k1^15*k2 - 14*k1^16*k2 + 2227544064*k2^2 - 5831626752*k1*k2^2 - 
       18296824320*k1^2*k2^2 - 13357246464*k1^3*k2^2 + 
       10599941952*k1^4*k2^2 + 24604934592*k1^5*k2^2 + 
       14019673920*k1^6*k2^2 + 1498094720*k1^7*k2^2 - 1032154268*k1^8*k2^2 - 
       220948220*k1^9*k2^2 + 31982632*k1^10*k2^2 + 7890872*k1^11*k2^2 - 
       434348*k1^12*k2^2 - 67404*k1^13*k2^2 + 3168*k1^14*k2^2 + 
       16*k1^15*k2^2 - 3887751168*k2^3 - 17962850304*k1*k2^3 - 
       1726672896*k1^2*k2^3 + 34220109312*k1^3*k2^3 + 58250008704*k1^4*k2^3 + 
       48403937536*k1^5*k2^3 + 17014841600*k1^6*k2^3 - 65475904*k1^7*k2^3 - 
       1263741928*k1^8*k2^3 - 116638240*k1^9*k2^3 + 37467440*k1^10*k2^3 + 
       3910816*k1^11*k2^3 - 309864*k1^12*k2^3 - 13824*k1^13*k2^3 + 
       480*k1^14*k2^3 - 8981425152*k2^4 + 10767237120*k1*k2^4 + 
       65732449536*k1^2*k2^4 + 80188243200*k1^3*k2^4 + 
       70053844608*k1^4*k2^4 + 42336897280*k1^5*k2^4 + 9541636000*k1^6*k2^4 - 
       1990739360*k1^7*k2^4 - 1016040848*k1^8*k2^4 - 25935728*k1^9*k2^4 + 
       22358128*k1^10*k2^4 + 1098960*k1^11*k2^4 - 86784*k1^12*k2^4 - 
       960*k1^13*k2^4 + 4306894848*k2^5 + 58346873856*k1*k2^5 + 
       66911626752*k1^2*k2^5 + 21754287104*k1^3*k2^5 + 
       18532893184*k1^4*k2^5 + 15193725312*k1^5*k2^5 + 541567552*k1^6*k2^5 - 
       2491913472*k1^7*k2^5 - 590245472*k1^8*k2^5 + 1273792*k1^9*k2^5 + 
       7577952*k1^10*k2^5 + 168960*k1^11*k2^5 - 8832*k1^12*k2^5 + 
       19448957952*k2^6 + 34836329472*k1*k2^6 - 48195177472*k1^2*k2^6 - 
       80132290560*k1^3*k2^6 - 24372913536*k1^4*k2^6 - 40320*k1^5*k2^6 - 
       2322815232*k1^6*k2^6 - 1634630400*k1^7*k2^6 - 244707520*k1^8*k2^6 + 
       1784384*k1^9*k2^6 + 1390592*k1^10*k2^6 + 11008*k1^11*k2^6 + 
       9953236992*k2^7 - 47525662720*k1*k2^7 - 139652689920*k1^2*k2^7 - 
       96455365632*k1^3*k2^7 - 17171702016*k1^4*k2^7 + 769907712*k1^5*k2^7 - 
       1251749376*k1^6*k2^7 - 647123968*k1^7*k2^7 - 66890880*k1^8*k2^7 + 
       317440*k1^9*k2^7 + 107008*k1^10*k2^7 - 11881415680*k2^8 - 
       87568312320*k1*k2^8 - 113142882048*k1^2*k2^8 - 39584467200*k1^3*k2^8 + 
       4008628992*k1^4*k2^8 + 3001754880*k1^5*k2^8 - 225182464*k1^6*k2^8 - 
       155356416*k1^7*k2^8 - 10566144*k1^8*k2^8 + 17920*k1^9*k2^8 - 
       19459624960*k2^9 - 59352693760*k1*k2^9 - 38469547520*k1^2*k2^9 + 
       4496332800*k1^3*k2^9 + 9309540864*k1^4*k2^9 + 2021792768*k1^5*k2^9 + 
       15567360*k1^6*k2^9 - 20914176*k1^7*k2^9 - 721920*k1^8*k2^9 - 
       11870538752*k2^10 - 17803799552*k1*k2^10 + 2851497984*k1^2*k2^10 + 
       11700074496*k1^3*k2^10 + 4831714304*k1^4*k2^10 + 
       630660096*k1^5*k2^10 + 10739712*k1^6*k2^10 - 1216512*k1^7*k2^10 - 
       3237054464*k2^11 + 1064853504*k1*k2^11 + 8049635328*k1^2*k2^11 + 
       5422751744*k1^3*k2^11 + 1261946880*k1^4*k2^11 + 98107392*k1^5*k2^11 + 
       1056768*k1^6*k2^11 + 177475584*k2^12 + 2961174528*k1*k2^12 + 
       3410317312*k1^2*k2^12 + 1275129856*k1^3*k2^12 + 171409408*k1^4*k2^12 + 
       6176768*k1^5*k2^12 + 455565312*k2^13 + 1156857856*k1*k2^13 + 
       735780864*k1^2*k2^13 + 157810688*k1^3*k2^13 + 9666560*k1^4*k2^13 + 
       165265408*k2^14 + 231260160*k1*k2^14 + 84148224*k1^2*k2^14 + 
       8192000*k1^3*k2^14 + 30834688*k2^15 + 24641536*k1*k2^15 + 
       4063232*k1^2*k2^15 + 3080192*k2^16 + 1114112*k1*k2^16 + 131072*k2^17)/
      ((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6) - (12*(35831808 - 23887872*k1 - 869419008*k1^2 - 
        1438497792*k1^3 - 140795712*k1^4 + 1061016768*k1^5 + 587841072*k1^6 - 
        110972400*k1^7 - 155887180*k1^8 - 23446796*k1^9 + 8525329*k1^10 + 
        2078591*k1^11 - 197103*k1^12 - 56409*k1^13 + 3691*k1^14 + 533*k1^15 - 
        49*k1^16 + k1^17 - 47775744*k2 - 364290048*k1*k2 - 
        2757224448*k1^2*k2 - 1511889408*k1^3*k2 + 5415633792*k1^4*k2 + 
        6676128192*k1^5*k2 + 1609612832*k1^6*k2 - 1043114752*k1^7*k2 - 
        556590136*k1^8*k2 - 13631572*k1^9*k2 + 32057518*k1^10*k2 + 
        3146376*k1^11*k2 - 690206*k1^12*k2 - 58676*k1^13*k2 + 7186*k1^14*k2 + 
        64*k1^15*k2 - 10*k1^16*k2 - 364290048*k2^2 + 359313408*k1*k2^2 - 
        24841728*k1^2*k2^2 + 10031786496*k1^3*k2^2 + 22763435712*k1^4*k2^2 + 
        15049879296*k1^5*k2^2 + 649346944*k1^6*k2^2 - 2745267040*k1^7*k2^2 - 
        774500404*k1^8*k2^2 + 72040944*k1^9*k2^2 + 44738648*k1^10*k2^2 + 
        1126876*k1^11*k2^2 - 702020*k1^12*k2^2 - 15256*k1^13*k2^2 + 
        2976*k1^14*k2^2 - 20*k1^15*k2^2 + 239542272*k2^3 + 
        2974095360*k1*k2^3 + 7191143424*k1^2*k2^3 + 29449022976*k1^3*k2^3 + 
        40448466944*k1^4*k2^3 + 17046244608*k1^5*k2^3 - 
        3013428800*k1^6*k2^3 - 3746016320*k1^7*k2^3 - 546901792*k1^8*k2^3 + 
        135269536*k1^9*k2^3 + 32984104*k1^10*k2^3 - 456288*k1^11*k2^3 - 
        317808*k1^12*k2^3 + 448*k1^13*k2^3 + 360*k1^14*k2^3 + 
        1487047680*k2^4 + 754928640*k1*k2^4 + 7910531328*k1^2*k2^4 + 
        40598662400*k1^3*k2^4 + 43125331584*k1^4*k2^4 + 
        9836227840*k1^5*k2^4 - 6399453280*k1^6*k2^4 - 3288574624*k1^7*k2^4 - 
        201622576*k1^8*k2^4 + 110678048*k1^9*k2^4 + 14562096*k1^10*k2^4 - 
        434576*k1^11*k2^4 - 68512*k1^12*k2^4 + 400*k1^13*k2^4 + 
        301971456*k2^5 - 8176776192*k1*k2^5 + 6191147520*k1^2*k2^5 + 
        42779588608*k1^3*k2^5 + 32786182144*k1^4*k2^5 + 527002240*k1^5*k2^5 - 
        6895135296*k1^6*k2^5 - 2069383424*k1^7*k2^5 - 29006656*k1^8*k2^5 + 
        51489600*k1^9*k2^5 + 3950432*k1^10*k2^5 - 114432*k1^11*k2^5 - 
        5792*k1^12*k2^5 - 2725592064*k2^6 - 10048317440*k1*k2^6 + 
        16354758656*k1^2*k2^6 + 41987151360*k1^3*k2^6 + 
        19295391104*k1^4*k2^6 - 4364251136*k1^5*k2^6 - 4902688000*k1^6*k2^6 - 
        967934080*k1^7*k2^6 + 4535744*k1^8*k2^6 + 14196224*k1^9*k2^6 + 
        613120*k1^10*k2^6 - 10560*k1^11*k2^6 - 2870947840*k2^7 + 
        1795624960*k1*k2^7 + 30761272320*k1^2*k2^7 + 34765327360*k1^3*k2^7 + 
        8338949120*k1^4*k2^7 - 4390421504*k1^5*k2^7 - 2419337984*k1^6*k2^7 - 
        327709696*k1^7*k2^7 + 2349056*k1^8*k2^7 + 2170880*k1^9*k2^7 + 
        41600*k1^10*k2^7 + 448906240*k2^8 + 14073707520*k1*k2^8 + 
        31662572800*k1^2*k2^8 + 20926059264*k1^3*k2^8 + 
        2035561216*k1^4*k2^8 - 2437698816*k1^5*k2^8 - 816981760*k1^6*k2^8 - 
        74575104*k1^7*k2^8 + 313344*k1^8*k2^8 + 142080*k1^9*k2^8 + 
        3127490560*k2^9 + 15314160640*k1*k2^9 + 19913180672*k1^2*k2^9 + 
        8478033920*k1^3*k2^9 - 99362304*k1^4*k2^9 - 860441600*k1^5*k2^9 - 
        179036672*k1^6*k2^9 - 10035200*k1^7*k2^9 + 12800*k1^8*k2^9 + 
        3062832128*k2^10 + 9157767168*k1*k2^10 + 8084862976*k1^2*k2^10 + 
        2176756736*k1^3*k2^10 - 260172800*k1^4*k2^10 - 190609408*k1^5*k2^10 - 
        22822912*k1^6*k2^10 - 596992*k1^7*k2^10 + 1665048576*k2^11 + 
        3485048832*k1*k2^11 + 2133362688*k1^2*k2^11 + 311271424*k1^3*k2^11 - 
        86093824*k1^4*k2^11 - 24133632*k1^5*k2^11 - 1280000*k1^6*k2^11 + 
        580841472*k2^12 + 868794368*k1*k2^12 + 351309824*k1^2*k2^12 + 
        13045760*k1^3*k2^12 - 12967936*k1^4*k2^12 - 1331200*k1^5*k2^12 + 
        133660672*k2^13 + 138199040*k1*k2^13 + 31825920*k1^2*k2^13 - 
        2293760*k1^3*k2^13 - 778240*k1^4*k2^13 + 19742720*k2^14 + 
        12779520*k1*k2^14 + 983040*k1^2*k2^14 - 245760*k1^3*k2^14 + 
        1703936*k2^15 + 524288*k1*k2^15 - 32768*k1^2*k2^15 + 65536*k2^16)*x)/
      ((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6) + (6*(1182449664 + 1206337536*k1 + 
        1445713920*k1^2 + 9225612288*k1^3 + 13734131904*k1^4 + 
        4544466048*k1^5 - 4257162864*k1^6 - 3606611952*k1^7 - 
        551291324*k1^8 + 279431504*k1^9 + 96583679*k1^10 - 1920743*k1^11 - 
        3630945*k1^12 - 132951*k1^13 + 57701*k1^14 + 1363*k1^15 - 407*k1^16 + 
        11*k1^17 + 2412675072*k2 - 2275319808*k1*k2 + 10565240832*k1^2*k2 + 
        55673796096*k1^3*k2 + 52724037888*k1^4*k2 - 5356130880*k1^5*k2 - 
        30224562336*k1^6*k2 - 13635557696*k1^7*k2 - 128489696*k1^8*k2 + 
        1250702428*k1^9*k2 + 217113294*k1^10*k2 - 24691320*k1^11*k2 - 
        7189086*k1^12*k2 + 138620*k1^13*k2 + 68690*k1^14*k2 - 1504*k1^15*k2 - 
        66*k1^16*k2 - 2275319808*k2^2 - 23657951232*k1*k2^2 + 
        30444028416*k1^2*k2^2 + 128681809920*k1^3*k2^2 + 
        60604293312*k1^4*k2^2 - 72640292672*k1^5*k2^2 - 
        77215848384*k1^6*k2^2 - 20207031936*k1^7*k2^2 + 
        3007823036*k1^8*k2^2 + 2125398964*k1^9*k2^2 + 175488440*k1^10*k2^2 - 
        41916960*k1^11*k2^2 - 5136436*k1^12*k2^2 + 249652*k1^13*k2^2 + 
        21504*k1^14*k2^2 - 456*k1^15*k2^2 - 15771967488*k2^3 - 
        50459535360*k1*k2^3 + 78376181760*k1^2*k2^3 + 179943553536*k1^3*
         k2^3 - 15909857664*k1^4*k2^3 - 174782411008*k1^5*k2^3 - 
        105912798976*k1^6*k2^3 - 14179307456*k1^7*k2^3 + 
        6070121272*k1^8*k2^3 + 1942628704*k1^9*k2^3 + 53786208*k1^10*k2^3 - 
        30031264*k1^11*k2^3 - 1700648*k1^12*k2^3 + 95424*k1^13*k2^3 + 
        2000*k1^14*k2^3 - 25229767680*k2^4 - 11117537280*k1*k2^4 + 
        210028539648*k1^2*k2^4 + 204658256640*k1^3*k2^4 - 
        123676857984*k1^4*k2^4 - 228120673280*k1^5*k2^4 - 
        91349192224*k1^6*k2^4 - 2870741280*k1^7*k2^4 + 5858760752*k1^8*k2^4 + 
        1089435056*k1^9*k2^4 - 4250992*k1^10*k2^4 - 10950736*k1^11*k2^4 - 
        266016*k1^12*k2^4 + 11200*k1^13*k2^4 - 4447014912*k2^5 + 
        144068115456*k1*k2^5 + 393628803584*k1^2*k2^5 + 
        188210197504*k1^3*k2^5 - 189542608896*k1^4*k2^5 - 
        201196849536*k1^5*k2^5 - 54152620992*k1^6*k2^5 + 
        3014563584*k1^7*k2^5 + 3401119200*k1^8*k2^5 + 393947456*k1^9*k2^5 - 
        7043808*k1^10*k2^5 - 2026752*k1^11*k2^5 - 15872*k1^12*k2^5 + 
        48022705152*k2^6 + 311765500928*k1*k2^6 + 448991699968*k1^2*k2^6 + 
        89825232896*k1^3*k2^6 - 197915230848*k1^4*k2^6 - 
        133050078336*k1^5*k2^6 - 23499297024*k1^6*k2^6 + 
        2873772032*k1^7*k2^6 + 1257946048*k1^8*k2^6 + 90906432*k1^9*k2^6 - 
        1713920*k1^10*k2^6 - 152448*k1^11*k2^6 + 89075857408*k2^7 + 
        331075686400*k1*k2^7 + 294406598656*k1^2*k2^7 - 
        40238029824*k1^3*k2^7 - 158377667328*k1^4*k2^7 - 
        68479392768*k1^5*k2^7 - 7785405440*k1^6*k2^7 + 1199948800*k1^7*k2^7 + 
        292184448*k1^8*k2^7 + 12259328*k1^9*k2^7 - 141568*k1^10*k2^7 + 
        82768921600*k2^8 + 201556684800*k1*k2^8 + 79838970624*k1^2*k2^8 - 
        100794013440*k1^3*k2^8 - 94394376960*k1^4*k2^8 - 
        26925283584*k1^5*k2^8 - 1973715200*k1^6*k2^8 + 283296000*k1^7*k2^8 + 
        38974464*k1^8*k2^8 + 734720*k1^9*k2^8 + 44790374400*k2^9 + 
        59932318720*k1*k2^9 - 34089218560*k1^2*k2^9 - 79407052800*k1^3*k2^9 - 
        40004325888*k1^4*k2^9 - 7663016960*k1^5*k2^9 - 360643072*k1^6*k2^9 + 
        36765696*k1^7*k2^9 + 2278400*k1^8*k2^9 + 11986463744*k2^10 - 
        7014329344*k1*k2^10 - 43772110848*k1^2*k2^10 - 
        36198981632*k1^3*k2^10 - 11558509568*k1^4*k2^10 - 
        1461109760*k1^5*k2^10 - 41361408*k1^6*k2^10 + 2050048*k1^7*k2^10 - 
        1275332608*k2^11 - 15213109248*k1*k2^11 - 20932927488*k1^2*k2^11 - 
        10405191680*k1^3*k2^11 - 2154575872*k1^4*k2^11 - 
        165101568*k1^5*k2^11 - 2183168*k1^6*k2^11 - 2535518208*k2^12 - 
        7175647232*k1*k2^12 - 5847961600*k1^2*k2^12 - 1868099584*k1^3*k2^12 - 
        233267200*k1^4*k2^12 - 8306688*k1^5*k2^12 - 1103945728*k2^13 - 
        1898659840*k1*k2^13 - 997892096*k1^2*k2^13 - 192217088*k1^3*k2^13 - 
        11141120*k1^4*k2^13 - 271237120*k2^14 - 304496640*k1*k2^14 - 
        96927744*k1^2*k2^14 - 8683520*k1^3*k2^14 - 40599552*k2^15 - 
        27787264*k1*k2^15 - 4128768*k1^2*k2^15 - 3473408*k2^16 - 
        1114112*k1*k2^16 - 131072*k2^17)*x^2)/((3 + k1 + 2*k2)^2*
       (4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6) - 
     (4*(-2472394752 - 3583180800*k1 + 12046952448*k1^2 + 14072196096*k1^3 - 
        26312568768*k1^4 - 51200382528*k1^5 - 27797460912*k1^6 - 
        433852368*k1^7 + 4999880732*k1^8 + 1630028308*k1^9 - 6936209*k1^10 - 
        84778735*k1^11 - 9597201*k1^12 + 1289433*k1^13 + 217429*k1^14 - 
        8485*k1^15 - 1375*k1^16 + 55*k1^17 - 7166361600*k2 + 
        770383872*k1*k2 + 46598768640*k1^2*k2 - 59229605376*k1^3*k2 - 
        286245187200*k1^4*k2 - 286750026432*k1^5*k2 - 91753729824*k1^6*k2 + 
        22456151936*k1^7*k2 + 22419938376*k1^8*k2 + 4217687588*k1^9*k2 - 
        475201942*k1^10*k2 - 228337704*k1^11*k2 - 9895098*k1^12*k2 + 
        2986756*k1^13*k2 + 178710*k1^14*k2 - 13760*k1^15*k2 - 110*k1^16*k2 + 
        770383872*k2^2 + 55363129344*k1*k2^2 + 19534099968*k1^2*k2^2 - 
        525667428864*k1^3*k2^2 - 990540992448*k1^4*k2^2 - 
        654087357312*k1^5*k2^2 - 95002208512*k1^6*k2^2 + 
        85095000672*k1^7*k2^2 + 40660835076*k1^8*k2^2 + 
        3985831352*k1^9*k2^2 - 1089962712*k1^10*k2^2 - 235376292*k1^11*k2^2 - 
        182060*k1^12*k2^2 + 2064048*k1^13*k2^2 + 29184*k1^14*k2^2 - 
        2660*k1^15*k2^2 + 36908752896*k2^3 + 157527410688*k1*k2^3 - 
        264225494016*k1^2*k2^3 - 1495620951552*k1^3*k2^3 - 
        1835907810048*k1^4*k2^3 - 817248215296*k1^5*k2^3 + 
        26353518144*k1^6*k2^3 + 140972672064*k1^7*k2^3 + 
        40857631248*k1^8*k2^3 + 1356496800*k1^9*k2^3 - 
        1049592792*k1^10*k2^3 - 122298400*k1^11*k2^3 + 2771072*k1^12*k2^3 + 
        553856*k1^13*k2^3 - 440*k1^14*k2^3 + 78763705344*k2^4 + 
        129329187840*k1*k2^4 - 967908024576*k1^2*k2^4 - 
        2549239568640*k1^3*k2^4 - 2184751160448*k1^4*k2^4 - 
        600188339200*k1^5*k2^4 + 168303210336*k1^6*k2^4 + 
        137995187040*k1^7*k2^4 + 25767042384*k1^8*k2^4 - 
        339868512*k1^9*k2^4 - 540452464*k1^10*k2^4 - 34460592*k1^11*k2^4 + 
        1026496*k1^12*k2^4 + 51760*k1^13*k2^4 + 51731675136*k2^5 - 
        264117058560*k1*k2^5 - 1918626249216*k1^2*k2^5 - 
        3028187750400*k1^3*k2^5 - 1803378980352*k1^4*k2^5 - 
        222604673152*k1^5*k2^5 + 205098483136*k1^6*k2^5 + 
        88927066880*k1^7*k2^5 + 10812687808*k1^8*k2^5 - 457685824*k1^9*k2^5 - 
        157350240*k1^10*k2^5 - 5078016*k1^11*k2^5 + 111520*k1^12*k2^5 - 
        88039019520*k2^6 - 898930421760*k1*k2^6 - 2504121395200*k1^2*k2^6 - 
        2622768608768*k1^3*k2^6 - 1052645687168*k1^4*k2^6 + 
        25632839680*k1^5*k2^6 + 143381869312*k1^6*k2^6 + 
        39287058304*k1^7*k2^6 + 3074632256*k1^8*k2^6 - 165177216*k1^9*k2^6 - 
        24631296*k1^10*k2^6 - 310080*k1^11*k2^6 - 256837263360*k2^7 - 
        1281193267200*k1*k2^7 - 2262883836928*k1^2*k2^7 - 
        1662271581184*k1^3*k2^7 - 420814197760*k1^4*k2^7 + 
        82748699648*k1^5*k2^7 + 65608404224*k1^6*k2^7 + 
        11883508736*k1^7*k2^7 + 578347776*k1^8*k2^7 - 27764736*k1^9*k2^7 - 
        1622400*k1^10*k2^7 - 320298316800*k2^8 - 1135141032960*k1*k2^8 - 
        1445074375936*k1^2*k2^8 - 759675744000*k1^3*k2^8 - 
        101584873216*k1^4*k2^8 + 50625539328*k1^5*k2^8 + 
        20054507264*k1^6*k2^8 + 2360542464*k1^7*k2^8 + 65558016*k1^8*k2^8 - 
        1862400*k1^9*k2^8 - 252253562880*k2^9 - 686337653760*k1*k2^9 - 
        656119436800*k1^2*k2^9 - 243050055680*k1^3*k2^9 - 
        6793347584*k1^4*k2^9 + 17336884224*k1^5*k2^9 + 3959138816*k1^6*k2^9 + 
        277397504*k1^7*k2^9 + 3397120*k1^8*k2^9 - 137267530752*k2^10 - 
        292381562880*k1*k2^10 - 210145368064*k1^2*k2^10 - 
        51390321664*k1^3*k2^10 + 4197743616*k1^4*k2^10 + 
        3591954432*k1^5*k2^10 + 456982528*k1^6*k2^10 + 14586880*k1^7*k2^10 - 
        53160284160*k2^11 - 88110194688*k1*k2^11 - 46220277760*k1^2*k2^11 - 
        6241984512*k1^3*k2^11 + 1496850432*k1^4*k2^11 + 
        421429248*k1^5*k2^11 + 23418880*k1^6*k2^11 - 14685032448*k2^12 - 
        18438291456*k1*k2^12 - 6573969408*k1^2*k2^12 - 217731072*k1^3*k2^12 + 
        213368832*k1^4*k2^12 + 21565440*k1^5*k2^12 - 2836660224*k2^13 - 
        2553987072*k1*k2^13 - 525508608*k1^2*k2^13 + 38535168*k1^3*k2^13 + 
        11919360*k1^4*k2^13 - 364855296*k2^14 - 210862080*k1*k2^14 - 
        14155776*k1^2*k2^14 + 3686400*k1^3*k2^14 - 28114944*k2^15 - 
        7864320*k1*k2^15 + 491520*k1^2*k2^15 - 983040*k2^16)*x^3)/
      ((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6) + (3*(-3036745728 - 7240264704*k1 - 
        13732353792*k1^2 - 23995600704*k1^3 - 20282975424*k1^4 - 
        985014000*k1^5 + 9752358816*k1^6 + 6161642820*k1^7 + 
        1007260740*k1^8 - 335087205*k1^9 - 142171401*k1^10 - 6891777*k1^11 + 
        3570795*k1^12 + 378513*k1^13 - 31275*k1^14 - 3135*k1^15 + 165*k1^16 - 
        14480529408*k2 - 37825698816*k1*k2 - 88239217536*k1^2*k2 - 
        128952829440*k1^3*k2 - 63721742688*k1^4*k2 + 38178168192*k1^5*k2 + 
        56830061496*k1^6*k2 + 22028182848*k1^7*k2 + 888757542*k1^8*k2 - 
        1524115476*k1^9*k2 - 327755478*k1^10*k2 + 7149864*k1^11*k2 + 
        6999930*k1^12*k2 + 215340*k1^13*k2 - 39330*k1^14*k2 - 
        37825698816*k2^2 - 120744048384*k1*k2^2 - 278103642624*k1^2*k2^2 - 
        293383686528*k1^3*k2^2 - 28518765696*k1^4*k2^2 + 
        173217753168*k1^5*k2^2 + 129708903104*k1^6*k2^2 + 
        31190468336*k1^7*k2^2 - 2660815540*k1^8*k2^2 - 2436237212*k1^9*k2^2 - 
        280074120*k1^10*k2^2 + 22256376*k1^11*k2^2 + 4315580*k1^12*k2^2 - 
        24732*k1^13*k2^2 - 6720*k1^14*k2^2 - 80496032256*k2^3 - 
        298301626368*k1*k2^3 - 556017599232*k1^2*k2^3 - 
        357361818624*k1^3*k2^3 + 170168772192*k1^4*k2^3 + 
        340128251648*k1^5*k2^3 + 162390310752*k1^6*k2^3 + 
        21806472256*k1^7*k2^3 - 5691182760*k1^8*k2^3 - 1961164384*k1^9*k2^3 - 
        110292624*k1^10*k2^3 + 14686944*k1^11*k2^3 + 1027000*k1^12*k2^3 - 
        13440*k1^13*k2^3 - 149150813184*k2^4 - 540642712320*k1*k2^4 - 
        738600786432*k1^2*k2^4 - 189685281600*k1^3*k2^4 + 
        419248817536*k1^4*k2^4 + 396610288544*k1^5*k2^4 + 
        127105633504*k1^6*k2^4 + 6541947616*k1^7*k2^4 - 
        4839457456*k1^8*k2^4 - 895175760*k1^9*k2^4 - 18834224*k1^10*k2^4 + 
        3837648*k1^11*k2^4 + 82880*k1^12*k2^4 - 216257084928*k2^5 - 
        671903852544*k1*k2^5 - 619315486080*k1^2*k2^5 + 
        123371088896*k1^3*k2^5 + 519706006336*k1^4*k2^5 + 
        308240211072*k1^5*k2^5 + 66062194496*k1^6*k2^5 - 
        926587648*k1^7*k2^5 - 2261754144*k1^8*k2^5 - 237114048*k1^9*k2^5 - 
        555936*k1^10*k2^5 + 358400*k1^11*k2^5 - 223967950848*k2^6 - 
        543441373440*k1*k2^6 - 251627205632*k1^2*k2^6 + 
        343868279552*k1^3*k2^6 + 420044812160*k1^4*k2^6 + 
        167756262016*k1^5*k2^6 + 23320557824*k1^6*k2^6 - 
        1470081792*k1^7*k2^6 - 612862016*k1^8*k2^6 - 34244288*k1^9*k2^6 + 
        128000*k1^10*k2^6 - 155268963840*k2^7 - 250929344512*k1*k2^7 + 
        73685777920*k1^2*k2^7 + 343908148224*k1^3*k2^7 + 
        236211068672*k1^4*k2^7 + 64752370688*k1^5*k2^7 + 
        5552196096*k1^6*k2^7 - 517078016*k1^7*k2^7 - 90847872*k1^8*k2^7 - 
        2099200*k1^9*k2^7 - 62732336128*k2^8 - 18421726464*k1*k2^8 + 
        175899998976*k1^2*k2^8 + 209924653824*k1^3*k2^8 + 
        93381207296*k1^4*k2^8 + 17436595968*k1^5*k2^8 + 854841088*k1^6*k2^8 - 
        84724992*k1^7*k2^8 - 5726720*k1^8*k2^8 - 4093716992*k2^9 + 
        59948641280*k1*k2^9 + 122998948352*k1^2*k2^9 + 
        85015234560*k1^3*k2^9 + 25452049920*k1^4*k2^9 + 
        3116536832*k1^5*k2^9 + 76724736*k1^6*k2^9 - 5570560*k1^7*k2^9 + 
        11989728256*k2^10 + 45809415168*k1*k2^10 + 50556205056*k1^2*k2^10 + 
        22998497280*k1^3*k2^10 + 4548793344*k1^4*k2^10 + 
        331803648*k1^5*k2^10 + 3031040*k1^6*k2^10 + 8328984576*k2^11 + 
        18301722624*k1*k2^11 + 13319860224*k1^2*k2^11 + 
        4005748736*k1^3*k2^11 + 479176704*k1^4*k2^11 + 15892480*k1^5*k2^11 + 
        3050287104*k2^12 + 4569157632*k1*k2^12 + 2221436928*k1^2*k2^12 + 
        406974464*k1^3*k2^12 + 22528000*k1^4*k2^12 + 702947328*k2^13 + 
        717144064*k1*k2^13 + 214573056*k1^2*k2^13 + 18350080*k1^3*k2^13 + 
        102449152*k2^14 + 65126400*k1*k2^14 + 9175040*k1^2*k2^14 + 
        8683520*k2^15 + 2621440*k1*k2^15 + 327680*k2^16)*x^4)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^6) - (24*(564350976 + 1543007232*k1 + 
        2209441536*k1^2 + 4190937408*k1^3 + 6656764032*k1^4 + 
        5672563920*k1^5 + 2118121632*k1^6 - 122834772*k1^7 - 390442248*k1^8 - 
        121574325*k1^9 - 5568801*k1^10 + 4177215*k1^11 + 724923*k1^12 - 
        9567*k1^13 - 9171*k1^14 - 231*k1^15 + 33*k1^16 + 3086014464*k2 + 
        8700410880*k1*k2 + 17890180992*k1^2*k2 + 35161330176*k1^3*k2 + 
        42787691424*k1^4*k2 + 26608728384*k1^5*k2 + 5743714344*k1^6*k2 - 
        2229308544*k1^7*k2 - 1615095906*k1^8*k2 - 310427448*k1^9*k2 + 
        10462338*k1^10*k2 + 10957620*k1^11*k2 + 940194*k1^12*k2 - 
        60480*k1^13*k2 - 7434*k1^14*k2 + 132*k1^15*k2 + 8700410880*k2^2 + 
        28524918528*k1*k2^2 + 71911494144*k1^2*k2^2 + 123871244544*k1^3*
         k2^2 + 116459880768*k1^4*k2^2 + 51955109040*k1^5*k2^2 + 
        3165744256*k1^6*k2^2 - 6730107304*k1^7*k2^2 - 2675544920*k1^8*k2^2 - 
        300900212*k1^9*k2^2 + 35792852*k1^10*k2^2 + 10086000*k1^11*k2^2 + 
        347312*k1^12*k2^2 - 40068*k1^13*k2^2 - 876*k1^14*k2^2 + 
        19016612352*k2^3 + 73500327936*k1*k2^3 + 181059342336*k1^2*k2^3 + 
        252772844544*k1^3*k2^3 + 181607247264*k1^4*k2^3 + 
        54120460800*k1^5*k2^3 - 6973353328*k1^6*k2^3 - 9517395264*k1^7*k2^3 - 
        2391764472*k1^8*k2^3 - 132542016*k1^9*k2^3 + 32452608*k1^10*k2^3 + 
        4219488*k1^11*k2^3 + 22792*k1^12*k2^3 - 6048*k1^13*k2^3 + 
        36750163968*k2^4 + 147717768960*k1*k2^4 + 309062771712*k1^2*k2^4 + 
        338338036800*k1^3*k2^4 + 181427147008*k1^4*k2^4 + 
        29730680000*k1^5*k2^4 - 14378047520*k1^6*k2^4 - 
        7850356352*k1^7*k2^4 - 1284479712*k1^8*k2^4 - 19371888*k1^9*k2^4 + 
        13460848*k1^10*k2^4 + 816816*k1^11*k2^4 - 4144*k1^12*k2^4 + 
        59087107584*k2^5 + 219211619328*k1*k2^5 + 371099764608*k1^2*k2^5 + 
        314155180032*k1^3*k2^5 + 120803845120*k1^4*k2^5 + 
        3757147392*k1^5*k2^5 - 12802999552*k1^6*k2^5 - 4097369728*k1^7*k2^5 - 
        429464928*k1^8*k2^5 + 4541824*k1^9*k2^5 + 2679072*k1^10*k2^5 + 
        59584*k1^11*k2^5 + 73070539776*k2^6 + 235764549888*k1*k2^6 + 
        319576526848*k1^2*k2^6 + 206889097856*k1^3*k2^6 + 
        52926268672*k1^4*k2^6 - 6556336640*k1^5*k2^6 - 6800144768*k1^6*k2^6 - 
        1383022080*k1^7*k2^6 - 88083840*k1^8*k2^6 + 1929536*k1^9*k2^6 + 
        208448*k1^10*k2^6 + 67361299968*k2^7 + 184164114432*k1*k2^7 + 
        199079063296*k1^2*k2^7 + 96638450688*k1^3*k2^7 + 
        13766666240*k1^4*k2^7 - 5301468160*k1^5*k2^7 - 2295521280*k1^6*k2^7 - 
        294523904*k1^7*k2^7 - 10201728*k1^8*k2^7 + 189440*k1^9*k2^7 + 
        46041028608*k2^8 + 104975919360*k1*k2^8 + 89592797952*k1^2*k2^8 + 
        31333462272*k1^3*k2^8 + 1110761216*k1^4*k2^8 - 2044802304*k1^5*k2^8 - 
        485561600*k1^6*k2^8 - 36129024*k1^7*k2^8 - 513280*k1^8*k2^8 + 
        23327982080*k2^9 + 43622123520*k1*k2^9 + 28744695296*k1^2*k2^9 + 
        6664770560*k1^3*k2^9 - 537033216*k1^4*k2^9 - 455340032*k1^5*k2^9 - 
        58930688*k1^6*k2^9 - 1950720*k1^7*k2^9 + 8724424704*k2^10 + 
        13069022208*k1*k2^10 + 6373639168*k1^2*k2^10 + 798437376*k1^3*k2^10 - 
        205717504*k1^4*k2^10 - 56196096*k1^5*k2^10 - 3138560*k1^6*k2^10 + 
        2376185856*k2^11 + 2749464576*k1*k2^11 + 916094976*k1^2*k2^11 + 
        21553152*k1^3*k2^11 - 30345216*k1^4*k2^11 - 2990080*k1^5*k2^11 + 
        458244096*k2^12 + 385462272*k1*k2^12 + 73666560*k1^2*k2^12 - 
        6336512*k1^3*k2^12 - 1740800*k1^4*k2^12 + 59301888*k2^13 + 
        32342016*k1*k2^13 + 1892352*k1^2*k2^13 - 573440*k1^3*k2^13 + 
        4620288*k2^14 + 1228800*k1*k2^14 - 81920*k1^2*k2^14 + 163840*k2^15)*
       x^5)/((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^6) + (4*(1854296064 + 5448674304*k1 + 
        8956272384*k1^2 + 8508794688*k1^3 + 2126642688*k1^4 - 
        3825565200*k1^5 - 4113690192*k1^6 - 1650207492*k1^7 - 
        186140376*k1^8 + 73644645*k1^9 + 26714016*k1^10 + 2045673*k1^11 - 
        331128*k1^12 - 54369*k1^13 + 231*k1^15 + 10897348608*k2 + 
        32743554048*k1*k2 + 49013341056*k1^2*k2 + 32599480320*k1^3*k2 - 
        8032496544*k1^4*k2 - 28149056064*k1^5*k2 - 18574644024*k1^6*k2 - 
        5025503808*k1^7*k2 - 65091798*k1^8*k2 + 279199800*k1^9*k2 + 
        55282878*k1^10*k2 + 1063440*k1^11*k2 - 621306*k1^12*k2 - 
        35784*k1^13*k2 + 1386*k1^14*k2 + 32743554048*k2^2 + 
        95987255040*k1*k2^2 + 117930940416*k1^2*k2^2 + 
        36785591424*k1^3*k2^2 - 63440269632*k1^4*k2^2 - 
        76617759312*k1^5*k2^2 - 34734720576*k1^6*k2^2 - 
        5997763392*k1^7*k2^2 + 577665528*k1^8*k2^2 + 372180420*k1^9*k2^2 + 
        41325648*k1^10*k2^2 - 927192*k1^11*k2^2 - 301896*k1^12*k2^2 - 
        2268*k1^13*k2^2 + 63991503360*k2^3 + 170662920192*k1*k2^3 + 
        150956027136*k1^2*k2^3 - 30929029632*k1^3*k2^3 - 
        151814880864*k1^4*k2^3 - 112553739264*k1^5*k2^3 - 
        35943003328*k1^6*k2^3 - 3406996608*k1^7*k2^3 + 879109080*k1^8*k2^3 + 
        239941248*k1^9*k2^3 + 13711824*k1^10*k2^3 - 663936*k1^11*k2^3 - 
        38472*k1^12*k2^3 + 85331460096*k2^4 + 189648449280*k1*k2^4 + 
        83668978944*k1^2*k2^4 - 144406031040*k1^3*k2^4 - 
        201265944576*k1^4*k2^4 - 102814651104*k1^5*k2^4 - 
        22876981824*k1^6*k2^4 - 725543424*k1^7*k2^4 + 565637184*k1^8*k2^4 + 
        81363984*k1^9*k2^4 + 1919232*k1^10*k2^4 - 99120*k1^11*k2^4 + 
        75859379712*k2^5 + 118960192512*k1*k2^5 - 44365350528*k1^2*k2^5 - 
        208009159680*k1^3*k2^5 - 171199569600*k1^4*k2^5 - 
        62233964544*k1^5*k2^5 - 9316044288*k1^6*k2^5 + 170497536*k1^7*k2^5 + 
        189665952*k1^8*k2^5 + 14000256*k1^9*k2^5 + 77280*k1^10*k2^5 + 
        39653397504*k2^6 + 13397061888*k1*k2^6 - 126040169472*k1^2*k2^6 - 
        177388786176*k1^3*k2^6 - 98823542784*k1^4*k2^6 - 
        25559331840*k1^5*k2^6 - 2423115264*k1^6*k2^6 + 132342528*k1^7*k2^6 + 
        32671104*k1^8*k2^6 + 967360*k1^9*k2^6 + 3827731968*k2^7 - 
        48603242496*k1*k2^7 - 118275477504*k1^2*k2^7 - 
        100329922560*k1^3*k2^7 - 39346043904*k1^4*k2^7 - 
        7078158336*k1^5*k2^7 - 385227264*k1^6*k2^7 + 28348416*k1^7*k2^7 + 
        2294400*k1^8*k2^7 - 12150810624*k2^8 - 50694725376*k1*k2^8 - 
        66838932480*k1^2*k2^8 - 38774681856*k1^3*k2^8 - 
        10675752960*k1^4*k2^8 - 1269649152*k1^5*k2^8 - 33361920*k1^6*k2^8 + 
        2177280*k1^7*k2^8 - 11265494528*k2^9 - 27837634560*k1*k2^9 - 
        24996761088*k1^2*k2^9 - 10161745920*k1^3*k2^9 - 
        1888323072*k1^4*k2^9 - 133478400*k1^5*k2^9 - 1149440*k1^6*k2^9 - 
        5567526912*k2^10 - 9828099072*k1*k2^10 - 6256619520*k1^2*k2^10 - 
        1730893824*k1^3*k2^10 - 196466688*k1^4*k2^10 - 6251520*k1^5*k2^10 - 
        1786927104*k2^11 - 2304147456*k1*k2^11 - 1012150272*k1^2*k2^11 - 
        173113344*k1^3*k2^11 - 9123840*k1^4*k2^11 - 384024576*k2^12 - 
        348721152*k1*k2^12 - 95944704*k1^2*k2^12 - 7720960*k1^3*k2^12 - 
        53649408*k2^13 - 30965760*k1*k2^13 - 4055040*k1^2*k2^13 - 
        4423680*k2^14 - 1228800*k1*k2^14 - 163840*k2^15)*x^6)/
      ((3 + k1 + 2*k2)^3*(4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^3*
       (6 + k1 + 2*k2)^6) - (24*(-7091712 - 17915904*k1 - 27949536*k1^2 - 
        31183056*k1^3 - 19328832*k1^4 - 3721320*k1^5 + 1998162*k1^6 + 
        1144335*k1^7 + 142701*k1^8 - 21750*k1^9 - 5376*k1^10 - 33*k1^11 + 
        33*k1^12 - 35831808*k2 - 95458176*k1*k2 - 147133152*k1^2*k2 - 
        132929856*k1^3*k2 - 55923600*k1^4*k2 - 311880*k1^5*k2 + 
        8021586*k1^6*k2 + 2360124*k1^7*k2 + 99828*k1^8*k2 - 42360*k1^9*k2 - 
        3606*k1^10*k2 + 132*k1^11*k2 - 95458176*k2^2 - 254301120*k1*k2^2 - 
        341748288*k1^2*k2^2 - 234866880*k1^3*k2^2 - 59522024*k1^4*k2^2 + 
        14007148*k1^5*k2^2 + 10925612*k1^6*k2^2 + 1779360*k1^7*k2^2 - 
        26296*k1^8*k2^2 - 21084*k1^9*k2^2 - 348*k1^10*k2^2 - 169534080*k2^3 - 
        417636864*k1*k2^3 - 454657920*k1^2*k2^3 - 224766144*k1^3*k2^3 - 
        23094424*k1^4*k2^3 + 20337952*k1^5*k2^3 + 7164352*k1^6*k2^3 + 
        609152*k1^7*k2^3 - 29864*k1^8*k2^3 - 2880*k1^9*k2^3 - 
        208818432*k2^4 - 447120000*k1*k2^4 - 378247712*k1^2*k2^4 - 
        124927280*k1^3*k2^4 + 6123696*k1^4*k2^4 + 13072128*k1^5*k2^4 + 
        2481344*k1^6*k2^4 + 91936*k1^7*k2^4 - 4960*k1^8*k2^4 - 
        178848000*k2^5 - 319037568*k1*k2^5 - 202527904*k1^2*k2^5 - 
        38629952*k1^3*k2^5 + 9566208*k1^4*k2^5 + 4444672*k1^5*k2^5 + 
        438976*k1^6*k2^5 + 4480*k1^7*k2^5 - 106345856*k2^6 - 
        152556992*k1*k2^6 - 69169344*k1^2*k2^6 - 4698624*k1^3*k2^6 + 
        3866112*k1^4*k2^6 + 782208*k1^5*k2^6 + 31360*k1^6*k2^6 - 
        43587712*k2^7 - 48250880*k1*k2^7 - 14251008*k1^2*k2^7 + 
        704512*k1^3*k2^7 + 718080*k1^4*k2^7 + 56320*k1^5*k2^7 - 
        12062720*k2^8 - 9681408*k1*k2^8 - 1498112*k1^2*k2^8 + 
        286464*k1^3*k2^8 + 52480*k1^4*k2^8 - 2151424*k2^9 - 1116160*k1*k2^9 - 
        30208*k1^2*k2^9 + 25600*k1^3*k2^9 - 223232*k2^10 - 56320*k1*k2^10 + 
        5120*k1^2*k2^10 - 10240*k2^11)*x^7)/((3 + k1 + 2*k2)^2*
       (4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^5) + 
     (3*(-2052864 - 3805056*k1 - 1928880*k1^2 + 2249568*k1^3 + 3505608*k1^4 + 
        1625616*k1^5 + 178149*k1^6 - 70128*k1^7 - 17250*k1^8 + 165*k1^10 - 
        7610112*k2 - 11365056*k1*k2 + 1613376*k1^2*k2 + 14569152*k1^3*k2 + 
        11419104*k1^4*k2 + 3127260*k1^5*k2 - 16080*k1^6*k2 - 130800*k1^7*k2 - 
        11280*k1^8*k2 + 660*k1^9*k2 - 11365056*k2^2 - 8657280*k1*k2^2 + 
        19686720*k1^2*k2^2 + 29564224*k1^3*k2^2 + 14019276*k1^4*k2^2 + 
        2068016*k1^5*k2^2 - 224176*k1^6*k2^2 - 64368*k1^7*k2^2 - 
        780*k1^8*k2^2 - 5771520*k2^3 + 10235136*k1*k2^3 + 
        36578176*k1^2*k2^3 + 29125920*k1^3*k2^3 + 8516896*k1^4*k2^3 + 
        519040*k1^5*k2^3 - 119840*k1^6*k2^3 - 8640*k1^7*k2^3 + 5117568*k2^4 + 
        25303040*k1*k2^4 + 32917680*k1^2*k2^4 + 15910400*k1^3*k2^4 + 
        2730048*k1^4*k2^4 + 17600*k1^5*k2^4 - 17440*k1^6*k2^4 + 
        10121216*k2^5 + 22025664*k1*k2^5 + 16770304*k1^2*k2^5 + 
        4941568*k1^3*k2^5 + 438912*k1^4*k2^5 - 7040*k1^5*k2^5 + 
        7341888*k2^6 + 10406144*k1*k2^6 + 4942080*k1^2*k2^6 + 
        818944*k1^3*k2^6 + 27520*k1^4*k2^6 + 2973184*k2^7 + 2824192*k1*k2^7 + 
        786944*k1^2*k2^7 + 56320*k1^3*k2^7 + 706048*k2^8 + 414720*k1*k2^8 + 
        52480*k1^2*k2^8 + 92160*k2^9 + 25600*k1*k2^9 + 5120*k2^10)*x^8)/
      ((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*
       (6 + k1 + 2*k2)^4) - (4*(176256 + 321408*k1 + 297288*k1^2 + 
        115284*k1^3 - 12038*k1^4 - 19329*k1^5 - 3425*k1^6 + 165*k1^7 + 
        55*k1^8 + 642816*k2 + 1067040*k1*k2 + 722424*k1^2*k2 + 
        136352*k1^3*k2 - 64506*k1^4*k2 - 27720*k1^5*k2 - 1770*k1^6*k2 + 
        220*k1^7*k2 + 1067040*k2^2 + 1475568*k1*k2^2 + 665984*k1^2*k2^2 + 
        5064*k1^3*k2^2 - 66648*k1^4*k2^2 - 11724*k1^5*k2^2 - 20*k1^6*k2^2 + 
        983712*k2^3 + 1059264*k1*k2^3 + 278736*k1^2*k2^3 - 50208*k1^3*k2^3 - 
        24936*k1^4*k2^3 - 1440*k1^5*k2^3 + 529632*k2^4 + 413040*k1*k2^4 + 
        44016*k1^2*k2^4 - 22320*k1^3*k2^4 - 3120*k1^4*k2^4 + 165216*k2^5 + 
        82944*k1*k2^5 - 2208*k1^2*k2^5 - 2880*k1^3*k2^5 + 27648*k2^6 + 
        6720*k1*k2^6 - 960*k1^2*k2^6 + 1920*k2^7)*x^9)/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*
       (6 + k1 + 2*k2)^3) + (6*(144 - 204*k1 - 648*k1^2 - 287*k1^3 + 
        11*k1^5 - 408*k2 - 1184*k1*k2 - 1034*k1^2*k2 - 184*k1^3*k2 + 
        22*k1^4*k2 - 1184*k2^2 - 1380*k1*k2^2 - 472*k1^2*k2^2 - 
        16*k1^3*k2^2 - 920*k2^3 - 576*k1*k2^3 - 64*k1^2*k2^3 - 288*k2^4 - 
        80*k1*k2^4 - 32*k2^5)*x^10)/((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*
       (5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2) - (12*(-6 - k1 + k1^2 - 2*k2)*x^11)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)) + x^12;

P["BC_4,c2,\Delta_{L+}"] = (46656 + 80352*k1 - 9900*k1^2 - 38028*k1^3 - 
       4487*k1^4 + 3816*k1^5 + 562*k1^6 - 60*k1^7 + k1^8 + 160704*k2 + 
       181584*k1*k2 - 49224*k1^2*k2 - 78584*k1^3*k2 - 12240*k1^4*k2 + 
       2616*k1^5*k2 + 408*k1^6*k2 - 16*k1^7*k2 + 181584*k2^2 + 
       80496*k1*k2^2 - 111208*k1^2*k2^2 - 70368*k1^3*k2^2 - 10472*k1^4*k2^2 + 
       240*k1^5*k2^2 + 80*k1^6*k2^2 + 53664*k2^3 - 65248*k1*k2^3 - 
       82752*k1^2*k2^3 - 27072*k1^3*k2^3 - 3552*k1^4*k2^3 - 64*k1^5*k2^3 - 
       32624*k2^4 - 53760*k1*k2^4 - 15776*k1^2*k2^4 - 2880*k1^3*k2^4 - 
       416*k1^4*k2^4 - 21504*k2^5 - 2688*k1*k2^5 + 4224*k1^2*k2^5 + 
       256*k1^3*k2^5 - 896*k2^6 + 5376*k1*k2^6 + 1280*k1^2*k2^6 + 1536*k2^7 + 
       1024*k1*k2^7 + 256*k2^8)/((3 + k1 + 2*k2)^2*(4 + k1 + 2*k2)^2*
       (5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2) - 
     (4*(-5184 - 1440*k1 + 1836*k1^2 + 2416*k1^3 + 1299*k1^4 + 103*k1^5 - 
        39*k1^6 + k1^7 - 2880*k2 + 15792*k1*k2 + 14368*k1^2*k2 + 
        6216*k1^3*k2 + 1566*k1^4*k2 + 60*k1^5*k2 - 10*k1^6*k2 + 15792*k2^2 + 
        28608*k1*k2^2 + 11832*k1^2*k2^2 + 3392*k1^3*k2^2 + 684*k1^4*k2^2 + 
        12*k1^5*k2^2 + 19072*k2^3 + 11232*k1*k2^3 - 32*k1^2*k2^3 + 
        288*k1^3*k2^3 + 104*k1^4*k2^3 + 5616*k2^4 - 3440*k1*k2^4 - 
        2256*k1^2*k2^4 - 80*k1^3*k2^4 - 1376*k2^5 - 2880*k1*k2^5 - 
        480*k1^2*k2^5 - 960*k2^6 - 448*k1*k2^6 - 128*k2^7)*x)/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*
       (6 + k1 + 2*k2)^2) + (6*(-1872 - 2964*k1 - 1092*k1^2 - 161*k1^3 - 
        85*k1^4 - 19*k1^5 + k1^6 - 5928*k2 - 4624*k1*k2 - 294*k1^2*k2 - 
        24*k1^3*k2 - 94*k1^4*k2 - 4*k1^5*k2 - 4624*k2^2 + 84*k1*k2^2 + 
        1368*k1^2*k2^2 + 104*k1^3*k2^2 - 20*k1^4*k2^2 + 56*k2^3 + 
        2784*k1*k2^3 + 976*k1^2*k2^3 + 32*k1^3*k2^3 + 1392*k2^4 + 
        1360*k1*k2^4 + 176*k1^2*k2^4 + 544*k2^5 + 192*k1*k2^5 + 64*k2^6)*x^2)/
      ((3 + k1 + 2*k2)*(4 + k1 + 2*k2)*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2) - 
     (4*(36 - 24*k1 - 7*k1^2 + k1^3 - 48*k2 - 44*k1*k2 - 2*k1^2*k2 - 
        44*k2^2 - 12*k1*k2^2 - 8*k2^3)*x^3)/((5 + k1 + 2*k2)*
       (6 + k1 + 2*k2)^2) + x^4;

(* %%%%% BC_5 %%%%% *)
P["BC_5,s,\Delta_S"]= -(((k1 + k2)*(1 + k1 + k2)*(2 + k1 + k2)*(3 + k1 + k2)*
        (4 + k1 + k2))/((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)*
        (7 + k1 + 2*k2)*(8 + k1 + 2*k2))) + 
     (5*(1 + k1 + k2)*(2 + k1 + k2)*(3 + k1 + k2)*(4 + k1 + k2)*y)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)*(7 + k1 + 2*k2)*(8 + k1 + 2*k2)) - 
     (10*(2 + k1 + k2)*(3 + k1 + k2)*(4 + k1 + k2)*y^2)/
      ((6 + k1 + 2*k2)*(7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + 
     (10*(3 + k1 + k2)*(4 + k1 + k2)*y^3)/((7 + k1 + 2*k2)*(8 + k1 + 2*k2)) - 
     (5*(4 + k1 + k2)*y^4)/(8 + k1 + 2*k2) + y^5;

P["BC_5,s,\Delta_M"]=(86400000*(1 + k2)*(2 + k2)^2*(3 + k2)^3*(4 + k2)^4*
       (1 + k1 + k2)*(2 + k1 + k2)^2*(3 + k1 + k2)^3*(4 + k1 + k2)^4)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (864000000*(1 + k2)*(2 + k2)^2*(3 + k2)^3*(4 + k2)^4*(1 + k1 + k2)*
       (2 + k1 + k2)^2*(3 + k1 + k2)^3*(4 + k1 + k2)^4*y)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^5*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (14400000*(2 + k2)^2*(3 + k2)^3*(4 + k2)^4*(2 + k1 + k2)^2*
       (3 + k1 + k2)^3*(4 + k1 + k2)^4*(9896 + 12926*k1 + 3475*k1^2 + 
        265*k1^3 + 25852*k2 + 23196*k1*k2 + 4650*k1^2*k2 + 250*k1^3*k2 + 
        23196*k2^2 + 12360*k1*k2^2 + 1250*k1^2*k2^2 + 8240*k2^3 + 
        2000*k1*k2^3 + 1000*k2^4)*y^2)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (1600000*(2 + k2)*(3 + k2)^3*(4 + k2)^4*(2 + k1 + k2)*(3 + k1 + k2)^3*
       (4 + k1 + k2)^4*(5962688 + 11450928*k1 + 7449520*k1^2 + 2085536*k1^3 + 
        262926*k1^4 + 12310*k1^5 + 22901856*k2 + 36226640*k1*k2 + 
        19477892*k1^2*k2 + 4487820*k1^3*k2 + 455429*k1^4*k2 + 16445*k1^5*k2 + 
        36226640*k2^2 + 45920460*k1*k2^2 + 19443356*k1^2*k2^2 + 
        3408607*k1^3*k2^2 + 243133*k1^4*k2^2 + 5080*k1^5*k2^2 + 
        30613640*k2^3 + 29911072*k1*k2^3 + 9326338*k1^2*k2^3 + 
        1097008*k1^3*k2^3 + 40640*k1^4*k2^3 + 14955536*k2^4 + 
        10580900*k1*k2^4 + 2157584*k1^2*k2^4 + 127000*k1^3*k2^4 + 
        4232360*k2^5 + 1930896*k1*k2^5 + 193040*k1^2*k2^5 + 643632*k2^6 + 
        142240*k1*k2^6 + 40640*k2^7)*y^3)/((4 + k1 + 2*k2)^4*
       (5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*
       (8 + k1 + 2*k2)^8) + (40000*(2 + k2)*(3 + k2)^2*(4 + k2)^4*
       (2 + k1 + k2)*(3 + k1 + k2)^2*(4 + k1 + k2)^4*
       (24529086720 + 57538235136*k1 + 52660897872*k1^2 + 24712275768*k1^3 + 
        6499861764*k1^4 + 968944398*k1^5 + 76513812*k1^6 + 2487666*k1^7 + 
        115076470272*k2 + 236215091968*k1*k2 + 189367816112*k1^2*k2 + 
        77485064924*k1^3*k2 + 17591829368*k1^4*k2 + 2226897167*k1^5*k2 + 
        145712348*k1^6*k2 + 3783721*k1^7*k2 + 236215091968*k2^2 + 
        419829793728*k1*k2^2 + 289870865676*k1^2*k2^2 + 
        100976432740*k1^3*k2^2 + 19141676807*k1^4*k2^2 + 
        1961758488*k1^5*k2^2 + 98830293*k1^6*k2^2 + 1804016*k1^7*k2^2 + 
        279886529152*k2^3 + 424771601504*k1*k2^3 + 247366325240*k1^2*k2^3 + 
        71184882656*k1^3*k2^3 + 10780344176*k1^4*k2^3 + 834476808*k1^5*k2^3 + 
        28566528*k1^6*k2^3 + 271936*k1^7*k2^3 + 212385800752*k2^4 + 
        270073055120*k1*k2^4 + 128980749768*k1^2*k2^4 + 
        29401139120*k1^3*k2^4 + 3327145212*k1^4*k2^4 + 172310000*k1^5*k2^4 + 
        2991296*k1^6*k2^4 + 108029222048*k2^5 + 112065970128*k1*k2^5 + 
        42145218336*k1^2*k2^5 + 7128941584*k1^3*k2^5 + 534987808*k1^4*k2^5 + 
        13868736*k1^5*k2^5 + 37355323376*k2^6 + 30384762688*k1*k2^6 + 
        8438069552*k1^2*k2^6 + 940979648*k1^3*k2^6 + 35079744*k1^4*k2^6 + 
        8681360768*k2^7 + 5195790592*k1*k2^7 + 947302528*k1^2*k2^7 + 
        52211712*k1^3*k2^7 + 1298947648*k2^8 + 508838400*k1*k2^8 + 
        45685248*k1^2*k2^8 + 113075200*k2^9 + 21754880*k1*k2^9 + 
        4350976*k2^10)*y^4)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (160000*(2 + k2)*(3 + k2)^2*(4 + k2)^3*(2 + k1 + k2)*(3 + k1 + k2)^2*
       (4 + k1 + k2)^3*(813850168320 + 2172196914432*k1 + 
        2424910372896*k1^2 + 1499692389576*k1^3 + 570391556256*k1^4 + 
        139170874842*k1^5 + 21887864784*k1^6 + 2148081204*k1^7 + 
        119758704*k1^8 + 2897706*k1^9 + 4344393828864*k2 + 
        10464168979904*k1*k2 + 10539707566960*k1^2*k2 + 
        5862331676444*k1^3*k2 + 1993250611056*k1^4*k2 + 
        430887086007*k1^5*k2 + 59300358324*k1^6*k2 + 5007533470*k1^7*k2 + 
        234710204*k1^8*k2 + 4619263*k1^9*k2 + 10464168979904*k2^2 + 
        22620968363424*k1*k2^2 + 20389852713164*k1^2*k2^2 + 
        10089512148004*k1^3*k2^2 + 3024131777139*k1^4*k2^2 + 
        568835846940*k1^5*k2^2 + 66895688575*k1^6*k2^2 + 
        4705312791*k1^7*k2^2 + 176927962*k1^8*k2^2 + 2631233*k1^9*k2^2 + 
        15080645575616*k2^3 + 29055042073440*k1*k2^3 + 23208959978296*k1^2*
         k2^3 + 10085780604536*k1^3*k2^3 + 2620208515704*k1^4*k2^3 + 
        419345887146*k1^5*k2^3 + 40866209884*k1^6*k2^3 + 
        2290342218*k1^7*k2^3 + 64431992*k1^8*k2^3 + 638128*k1^9*k2^3 + 
        14527521036720*k2^4 + 24723927819440*k1*k2^4 + 17291118357948*k1^2*
         k2^4 + 6493651731480*k1^3*k2^4 + 1431091490473*k1^4*k2^4 + 
        189186846203*k1^5*k2^4 + 14636149543*k1^6*k2^4 + 
        610926649*k1^7*k2^4 + 11379408*k1^8*k2^4 + 55872*k1^9*k2^4 + 
        9889571127776*k2^5 + 14697873666816*k1*k2^5 + 8861810302320*k1^2*
         k2^5 + 2816687149048*k1^3*k2^5 + 511584922158*k1^4*k2^5 + 
        53564133820*k1^5*k2^5 + 3078663798*k1^6*k2^5 + 84864528*k1^7*k2^5 + 
        782208*k1^8*k2^5 + 4899291222272*k2^6 + 6264349609728*k1*k2^6 + 
        3190537204296*k1^2*k2^6 + 834267339472*k1^3*k2^6 + 
        119807192244*k1^4*k2^6 + 9304428812*k1^5*k2^6 + 352638512*k1^6*k2^6 + 
        4804992*k1^7*k2^6 + 1789814174208*k2^7 + 1929978418240*k1*k2^7 + 
        807443748128*k1^2*k2^7 + 166709603776*k1^3*k2^7 + 
        17736110824*k1^4*k2^7 + 907320576*k1^5*k2^7 + 16985088*k1^6*k2^7 + 
        482494604560*k2^8 + 426811238352*k1*k2^8 + 140829604624*k1^2*k2^8 + 
        21518917296*k1^3*k2^8 + 1506765504*k1^4*k2^8 + 38048832*k1^5*k2^8 + 
        94846941856*k2^9 + 66101469120*k1*k2^9 + 16127137568*k1^2*k2^9 + 
        1620650240*k1^3*k2^9 + 55983744*k1^4*k2^9 + 13220293824*k2^10 + 
        6807093568*k1*k2^10 + 1091490048*k1^2*k2^10 + 54084096*k1^3*k2^10 + 
        1237653376*k2^11 + 418560000*k1*k2^11 + 33076224*k1^2*k2^11 + 
        69760000*k2^12 + 11621376*k1*k2^12 + 1787904*k2^13)*y^5)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (8000*(3 + k2)^2*(4 + k2)^3*(3 + k1 + k2)^2*(4 + k1 + k2)^3*
       (67832396697600 + 207629177287680*k1 + 274484261199360*k1^2 + 
        206721798131520*k1^3 + 98397441577200*k1^4 + 30992207860560*k1^5 + 
        6555709056180*k1^6 + 921605688480*k1^7 + 82583497800*k1^8 + 
        4268231760*k1^9 + 96807060*k1^10 + 415258354575360*k2 + 
        1167078676665600*k1*k2 + 1412633462984832*k1^2*k2 + 
        970336500373648*k1^3*k2 + 419136282844872*k1^4*k2 + 
        119025750888784*k1^5*k2 + 22512156183124*k1^6*k2 + 
        2799816512824*k1^7*k2 + 218921862760*k1^8*k2 + 9695690088*k1^9*k2 + 
        183847036*k1^10*k2 + 1167078676665600*k2^2 + 2997569600165376*k1*
         k2^2 + 3302470018901520*k1^2*k2^2 + 2054059123449720*k1^3*k2^2 + 
        798069294734244*k1^4*k2^2 + 202129406760904*k1^5*k2^2 + 
        33725470885917*k1^6*k2^2 + 3647806133852*k1^7*k2^2 + 
        243392784862*k1^8*k2^2 + 8960862372*k1^9*k2^2 + 
        135979409*k1^10*k2^2 + 1998379733443584*k2^3 + 4664267037055744*k1*
         k2^3 + 4644717822561360*k1^2*k2^3 + 2593476661663736*k1^3*k2^3 + 
        896795967040840*k1^4*k2^3 + 199904015142098*k1^5*k2^3 + 
        28930473892928*k1^6*k2^3 + 2661681467948*k1^7*k2^3 + 
        147026211008*k1^8*k2^3 + 4306941402*k1^9*k2^3 + 48815864*k1^10*k2^3 + 
        2332133518527872*k2^4 + 4913017610392320*k1*k2^4 + 
        4385212265763908*k1^2*k2^4 + 2175451802006380*k1^3*k2^4 + 
        660819346512845*k1^4*k2^4 + 127500392011892*k1^5*k2^4 + 
        15658095402774*k1^6*k2^4 + 1189229569752*k1^7*k2^4 + 
        52079816953*k1^8*k2^4 + 1133953272*k1^9*k2^4 + 8486144*k1^10*k2^4 + 
        1965207044156928*k2^5 + 3706168721918448*k1*k2^5 + 
        2934955237214600*k1^2*k2^5 + 1277100410995800*k1^3*k2^5 + 
        335230983511336*k1^4*k2^5 + 54787417831488*k1^5*k2^5 + 
        5543093515176*k1^6*k2^5 + 332983707048*k1^7*k2^5 + 
        10808451128*k1^8*k2^5 + 154867584*k1^9*k2^5 + 570688*k1^10*k2^5 + 
        1235389573972816*k2^6 + 2064774516412048*k1*k2^6 + 
        1432466144108008*k1^2*k2^6 + 537924481592288*k1^3*k2^6 + 
        119435556640640*k1^4*k2^6 + 16056584610360*k1^5*k2^6 + 
        1282783042488*k1^6*k2^6 + 57014689480*k1^7*k2^6 + 
        1215581056*k1^8*k2^6 + 8560320*k1^9*k2^6 + 589935576117728*k2^7 + 
        862942291808064*k1*k2^7 + 516112216005952*k1^2*k2^7 + 
        163750246942080*k1^3*k2^7 + 29871730558992*k1^4*k2^7 + 
        3167179883520*k1^5*k2^7 + 186978432752*k1^6*k2^7 + 
        5452011264*k1^7*k2^7 + 57068800*k1^8*k2^7 + 215735572952016*k2^8 + 
        271814630234688*k1*k2^8 + 137225637523680*k1^2*k2^8 + 
        35737380082368*k1^3*k2^8 + 5136551698752*k1^4*k2^8 + 
        402058451616*k1^5*k2^8 + 15558245376*k1^6*k2^8 + 
        222568320*k1^7*k2^8 + 60403251163264*k2^9 + 64192050525440*k1*k2^9 + 
        26579727646464*k1^2*k2^9 + 5449590410880*k1^3*k2^9 + 
        577810895104*k1^4*k2^9 + 29624973696*k1^5*k2^9 + 
        562127680*k1^6*k2^9 + 12838410105088*k2^10 + 11182852576896*k1*
         k2^10 + 3643004007808*k1^2*k2^10 + 550641495360*k1^3*k2^10 + 
        38220619648*k1^4*k2^10 + 960467904*k1^5*k2^10 + 2033245923072*k2^11 + 
        1392592323072*k1*k2^11 + 334264591744*k1^2*k2^11 + 
        33059254272*k1^3*k2^11 + 1124255360*k1^4*k2^11 + 232098720512*k2^12 + 
        117073978112*k1*k2^12 + 18379424768*k1^2*k2^12 + 
        890273280*k1^3*k2^12 + 18011381248*k2^13 + 5939791872*k1*k2^13 + 
        456550400*k1^2*k2^13 + 848541696*k2^14 + 136965120*k1*k2^14 + 
        18262016*k2^15)*y^6)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^5*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (16000*(3 + k2)^2*(4 + k2)^3*(3 + k1 + k2)^2*(4 + k1 + k2)^3*
       (32753439313920 + 95254872192000*k1 + 120029967482880*k1^2 + 
        86337178125120*k1^3 + 39294847039440*k1^4 + 11841277977120*k1^5 + 
        2396973698220*k1^6 + 322490796780*k1^7 + 27657403740*k1^8 + 
        1368213780*k1^9 + 29709000*k1^10 + 190509744384000*k2 + 
        508109785813248*k1*k2 + 584872273456512*k1^2*k2 + 
        382467226925648*k1^3*k2 + 157326887729496*k1^4*k2 + 
        42535314160496*k1^5*k2 + 7653743956136*k1^6*k2 + 
        904568533040*k1^7*k2 + 67103908832*k1^8*k2 + 2812806144*k1^9*k2 + 
        50287280*k1^10*k2 + 508109785813248*k2^2 + 1236593751618816*k1*k2^2 + 
        1292400093629904*k1^2*k2^2 + 762739903692744*k1^3*k2^2 + 
        281060710782324*k1^4*k2^2 + 67437928503536*k1^5*k2^2 + 
        10641445361433*k1^6*k2^2 + 1085868544009*k1^7*k2^2 + 
        68112554645*k1^8*k2^2 + 2344931511*k1^9*k2^2 + 32985910*k1^10*k2^2 + 
        824395834412544*k2^3 + 1819865733408512*k1*k2^3 + 
        1714516297018416*k1^2*k2^3 + 905225679705112*k1^3*k2^3 + 
        295603163303840*k1^4*k2^3 + 62103115409626*k1^5*k2^3 + 
        8446906133884*k1^6*k2^3 + 727489735222*k1^7*k2^3 + 
        37401708496*k1^8*k2^3 + 1010700636*k1^9*k2^3 + 10410400*k1^10*k2^3 + 
        909932866704256*k2^4 + 1809034541834880*k1*k2^4 + 
        1523050056006196*k1^2*k2^4 + 711753571656320*k1^3*k2^4 + 
        203240368302481*k1^4*k2^4 + 36753195624733*k1^5*k2^4 + 
        4213025645289*k1^6*k2^4 + 296944493175*k1^7*k2^4 + 
        11964991286*k1^8*k2^4 + 236480256*k1^9*k2^4 + 1569520*k1^10*k2^4 + 
        723613816733952*k2^5 + 1284524659384368*k1*k2^5 + 
        956274939070720*k1^2*k2^5 + 390349710120792*k1^3*k2^5 + 
        95832480761066*k1^4*k2^5 + 14588035257636*k1^5*k2^5 + 
        1366915951842*k1^6*k2^5 + 75430882320*k1^7*k2^5 + 
        2221698784*k1^8*k2^5 + 28315392*k1^9*k2^5 + 89600*k1^10*k2^5 + 
        428174886461456*k2^6 + 671573510408192*k1*k2^6 + 
        436321799046248*k1^2*k2^6 + 152983385186968*k1^3*k2^6 + 
        31584940403308*k1^4*k2^6 + 3926506473708*k1^5*k2^6 + 
        287833572240*k1^6*k2^6 + 11606074016*k1^7*k2^6 + 
        220565216*k1^8*k2^6 + 1344000*k1^9*k2^6 + 191878145830912*k2^7 + 
        262461624862272*k1*k2^7 + 146355513875984*k1^2*k2^7 + 
        43119658873152*k1^3*k2^7 + 7264745684904*k1^4*k2^7 + 
        706094451648*k1^5*k2^7 + 37809634624*k1^6*k2^7 + 
        984118848*k1^7*k2^7 + 8960000*k1^8*k2^7 + 65615406215568*k2^8 + 
        76984481438352*k1*k2^8 + 36048493326768*k1^2*k2^8 + 
        8661295933200*k1^3*k2^8 + 1140274456368*k1^4*k2^8 + 
        80934138336*k1^5*k2^8 + 2798254704*k1^6*k2^8 + 34944000*k1^7*k2^8 + 
        17107662541856*k2^9 + 16845719072320*k1*k2^9 + 
        6429322333920*k1^2*k2^9 + 1206523681920*k1^3*k2^9 + 
        115962552512*k1^4*k2^9 + 5315084352*k1^5*k2^9 + 88256000*k1^6*k2^9 + 
        3369143814464*k2^10 + 2702753942592*k1*k2^10 + 
        805327856000*k1^2*k2^10 + 110299377408*k1^3*k2^10 + 
        6845905472*k1^4*k2^10 + 150796800*k1^5*k2^10 + 491409807744*k2^11 + 
        307648974336*k1*k2^11 + 66884490752*k1^2*k2^11 + 
        5915214336*k1^3*k2^11 + 176512000*k1^4*k2^11 + 51274829056*k2^12 + 
        23415029248*k1*k2^12 + 3286628608*k1^2*k2^12 + 139776000*k1^3*k2^12 + 
        3602312192*k2^13 + 1061889024*k1*k2^13 + 71680000*k1^2*k2^13 + 
        151698432*k2^14 + 21504000*k1*k2^14 + 2867200*k2^15)*y^7)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^5*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (400*(3 + k2)*(4 + k2)^3*(3 + k1 + k2)*(4 + k1 + k2)^3*
       (6388914017894400 + 20047199421726720*k1 + 27877605306716160*k1^2 + 
        22670703838932480*k1^3 + 11978478509339520*k1^4 + 
        4318238574989280*k1^5 + 1084146537178800*k1^6 + 
        189651458509560*k1^7 + 22668178653180*k1^8 + 1764482048100*k1^9 + 
        80571577140*k1^10 + 1636617060*k1^11 + 40094398843453440*k2 + 
        116696142415706112*k1*k2 + 149931905611015680*k1^2*k2 + 
        112140904748571264*k1^3*k2 + 54205526254110624*k1^4*k2 + 
        17763807400033344*k1^5*k2 + 4023343091185512*k1^6*k2 + 
        629031382644408*k1^7*k2 + 66422095001172*k1^8*k2 + 
        4500810519780*k1^9*k2 + 175491061044*k1^10*k2 + 2964972564*k1^11*k2 + 
        116696142415706112*k2^2 + 313771493799452160*k1*k2^2 + 
        370716759783385728*k1^2*k2^2 + 253621637478418080*k1^3*k2^2 + 
        111430475239208992*k1^4*k2^2 + 32942597271818512*k1^5*k2^2 + 
        6669401490125172*k1^6*k2^2 + 921561637424934*k1^7*k2^2 + 
        84780784384575*k1^8*k2^2 + 4912987767537*k1^9*k2^2 + 
        159795868229*k1^10*k2^2 + 2174753345*k1^11*k2^2 + 
        209180995866301440*k2^3 + 517151710069628928*k1*k2^3 + 
        558796058872351680*k1^2*k2^3 + 347430683422154560*k1^3*k2^3 + 
        137687935490570928*k1^4*k2^3 + 36384113190290392*k1^5*k2^3 + 
        6510866839864368*k1^6*k2^3 + 784073522992698*k1^7*k2^3 + 
        61733012428152*k1^8*k2^3 + 2988360439490*k1^9*k2^3 + 
        78502273092*k1^10*k2^3 + 821020592*k1^11*k2^3 + 
        258575855034814464*k2^4 + 584572450830109440*k1*k2^4 + 
        573958711070585440*k1^2*k2^4 + 321842124471400680*k1^3*k2^4 + 
        113994984201670044*k1^4*k2^4 + 26624845698141946*k1^5*k2^4 + 
        4152822005241207*k1^6*k2^4 + 428155767331629*k1^7*k2^4 + 
        28181278947281*k1^8*k2^4 + 1103450104341*k1^9*k2^4 + 
        22339422864*k1^10*k2^4 + 166689392*k1^11*k2^4 + 
        233828980332043776*k2^5 + 480292043231409792*k1*k2^5 + 
        425242486803285872*k1^2*k2^5 + 213088099598797344*k1^3*k2^5 + 
        66703787753469780*k1^4*k2^5 + 13579426667862412*k1^5*k2^5 + 
        1813618348280070*k1^6*k2^5 + 156382281320480*k1^7*k2^5 + 
        8333249257122*k1^8*k2^5 + 251911066896*k1^9*k2^5 + 
        3651295200*k1^10*k2^5 + 17005568*k1^11*k2^5 + 160097347743803264*
         k2^6 + 296505637014725600*k1*k2^6 + 234570343984544992*k1^2*k2^6 + 
        103872331893781808*k1^3*k2^6 + 28339925007409316*k1^4*k2^6 + 
        4940377201495764*k1^5*k2^6 + 551963254017888*k1^6*k2^6 + 
        38553614710048*k1^7*k2^6 + 1587958903984*k1^8*k2^6 + 
        34447988704*k1^9*k2^6 + 313154560*k1^10*k2^6 + 663552*k1^11*k2^6 + 
        84715896289921600*k2^7 + 140177980672810752*k1*k2^7 + 
        97989926854750240*k1^2*k2^7 + 37816812419595712*k1^3*k2^7 + 
        8835115573276632*k1^4*k2^7 + 1288584525840896*k1^5*k2^7 + 
        116662611473792*k1^6*k2^7 + 6303425048064*k1^7*k2^7 + 
        186614490112*k1^8*k2^7 + 2547562496*k1^9*k2^7 + 10616832*k1^10*k2^7 + 
        35044495168202688*k2^8 + 51234088306680864*k1*k2^8 + 
        31210808502834448*k1^2*k2^8 + 10313895174609456*k1^3*k2^8 + 
        2016106491426176*k1^4*k2^8 + 238330808262672*k1^5*k2^8 + 
        16700253289344*k1^6*k2^8 + 649323378288*k1^7*k2^8 + 
        12126496768*k1^8*k2^8 + 76308480*k1^9*k2^8 + 11385352957040192*k2^9 + 
        14504403598623680*k1*k2^9 + 7565544207819168*k1^2*k2^9 + 
        2091835044529920*k1^3*k2^9 + 331468879268512*k1^4*k2^9 + 
        30338393939968*k1^5*k2^9 + 1531030436384*k1^6*k2^9 + 
        37617757184*k1^7*k2^9 + 325140480*k1^8*k2^9 + 2900880719724736*
         k2^10 + 3164140501410240*k1*k2^10 + 1380895146791936*k1^2*k2^10 + 
        309531317161088*k1^3*k2^10 + 37984684382208*k1^4*k2^10 + 
        2505290147008*k1^5*k2^10 + 79997848576*k1^6*k2^10 + 
        912384000*k1^7*k2^10 + 575298272983680*k2^11 + 
        525015347937792*k1*k2^11 + 185757903758080*k1^2*k2^11 + 
        32251239604224*k1^3*k2^11 + 2853146894976*k1^4*k2^11 + 
        119180517376*k1^5*k2^11 + 1770356736*k1^6*k2^11 + 
        87502557989632*k2^12 + 64739741228032*k1*k2^12 + 
        17743509788672*k1^2*k2^12 + 2221408666880*k1^3*k2^12 + 
        124543840256*k1^4*k2^12 + 2423955456*k1^5*k2^12 + 
        9959960188928*k2^13 + 5708447625216*k1*k2^13 + 
        1128362001920*k1^2*k2^13 + 89566855168*k1^3*k2^13 + 
        2342338560*k1^4*k2^13 + 815492517888*k2^14 + 337117209600*k1*k2^14 + 
        42261561344*k1^2*k2^14 + 1565982720*k1^3*k2^14 + 44948961280*k2^15 + 
        11786518528*k1*k2^15 + 690094080*k1^2*k2^15 + 1473314816*k2^16 + 
        180486144*k1*k2^16 + 21233664*k2^17)*y^8)/((4 + k1 + 2*k2)^4*
       (5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^5*(7 + k1 + 2*k2)^6*
       (8 + k1 + 2*k2)^8) - (1600*(3 + k2)*(4 + k2)^3*(3 + k1 + k2)*
       (4 + k1 + k2)^3*(802103080550400 + 2409781164011520*k1 + 
        3218738364637440*k1^2 + 2521031762144640*k1^3 + 
        1285844609612880*k1^4 + 448320051993600*k1^5 + 109026386366100*k1^6 + 
        18496584184860*k1^7 + 2146118431320*k1^8 + 162280769880*k1^9 + 
        7202421060*k1^10 + 142255500*k1^11 + 4819562328023040*k2 + 
        13412740524775424*k1*k2 + 16516675194034176*k1^2*k2 + 
        11862406581719168*k1^3*k2 + 5513607569490704*k1^4*k2 + 
        1739022783977252*k1^5*k2 + 379232653395626*k1^6*k2 + 
        57077662451028*k1^7*k2 + 5797079455844*k1^8*k2 + 
        377154675252*k1^9*k2 + 14074914786*k1^10*k2 + 226347732*k1^11*k2 + 
        13412740524775424*k2^2 + 34423835009234688*k1*k2^2 + 
        38882297229776000*k1^2*k2^2 + 25456711487192752*k1^3*k2^2 + 
        10708400359097492*k1^4*k2^2 + 3030505578024114*k1^5*k2^2 + 
        586817166369656*k1^6*k2^2 + 77416363907465*k1^7*k2^2 + 
        6779606700016*k1^8*k2^2 + 372200752956*k1^9*k2^2 + 
        11381125476*k1^10*k2^2 + 143760441*k1^11*k2^2 + 
        22949223339489792*k2^3 + 54039781296113664*k1*k2^3 + 
        55657171293735968*k1^2*k2^3 + 32988550365371232*k1^3*k2^3 + 
        12456031307594404*k1^4*k2^3 + 3131859632943528*k1^5*k2^3 + 
        532014712341492*k1^6*k2^3 + 60596070207256*k1^7*k2^3 + 
        4487229079784*k1^8*k2^3 + 202549675356*k1^9*k2^3 + 
        4894271280*k1^10*k2^3 + 46016980*k1^11*k2^3 + 27019890648056832*
         k2^4 + 58029045453411200*k1*k2^4 + 54118763220512496*k1^2*k2^4 + 
        28800954843517020*k1^3*k2^4 + 9665403514465924*k1^4*k2^4 + 
        2133115287240169*k1^5*k2^4 + 313103830361692*k1^6*k2^4 + 
        30195439244898*k1^7*k2^4 + 1842403809236*k1^8*k2^4 + 
        65956923529*k1^9*k2^4 + 1193961724*k1^10*k2^4 + 7664320*k1^11*k2^4 + 
        23211618181364480*k2^5 + 45149385645392256*k1*k2^5 + 
        37815208857705864*k1^2*k2^5 + 17891230416232736*k1^3*k2^5 + 
        5272161885661138*k1^4*k2^5 + 1005957693856224*k1^5*k2^5 + 
        125131510577080*k1^6*k2^5 + 9957378027572*k1^7*k2^5 + 
        482993808126*k1^8*k2^5 + 13007474172*k1^9*k2^5 + 
        162003328*k1^10*k2^5 + 606208*k1^11*k2^5 + 15049795215130752*k2^6 + 
        26294826920299056*k1*k2^6 + 19583513436477152*k1^2*k2^6 + 
        8138007850251720*k1^3*k2^6 + 2074121824980512*k1^4*k2^6 + 
        335584526312644*k1^5*k2^6 + 34477775913180*k1^6*k2^6 + 
        2184645426932*k1^7*k2^6 + 79944948564*k1^8*k2^6 + 
        1489127808*k1^9*k2^6 + 10928128*k1^10*k2^6 + 16384*k1^11*k2^6 + 
        7512807691514016*k2^7 + 11674088540913920*k1*k2^7 + 
        7638133785052848*k1^2*k2^7 + 2746038278735616*k1^3*k2^7 + 
        593727606229688*k1^4*k2^7 + 79397437651136*k1^5*k2^7 + 
        6502965893272*k1^6*k2^7 + 311492569856*k1^7*k2^7 + 
        7913680896*k1^8*k2^7 + 87523328*k1^9*k2^7 + 262144*k1^10*k2^7 + 
        2918522135228480*k2^8 + 3984741513735696*k1*k2^8 + 
        2256054639144384*k1^2*k2^8 + 688287803909952*k1^3*k2^8 + 
        123060691374608*k1^4*k2^8 + 13130164554480*k1^5*k2^8 + 
        814158299264*k1^6*k2^8 + 27149087424*k1^7*k2^8 + 
        411828224*k1^8*k2^8 + 1884160*k1^9*k2^8 + 885498114163488*k2^9 + 
        1046363379640320*k1*k2^9 + 502845144382016*k1^2*k2^9 + 
        126905692100160*k1^3*k2^9 + 18114495123488*k1^4*k2^9 + 
        1464798503040*k1^5*k2^9 + 63358131840*k1^6*k2^9 + 
        1266696192*k1^7*k2^9 + 8028160*k1^8*k2^9 + 209272675928064*k2^10 + 
        209935379441216*k1*k2^10 + 83479275878976*k1^2*k2^10 + 
        16827239537856*k1^3*k2^10 + 1821794733696*k1^4*k2^10 + 
        102915600128*k1^5*k2^10 + 2677063680*k1^6*k2^10 + 
        22528000*k1^7*k2^10 + 38170068989312*k2^11 + 31689893159424*k1*
         k2^11 + 10067889980544*k1^2*k2^11 + 1540137856000*k1^3*k2^11 + 
        116612715008*k1^4*k2^11 + 3970629632*k1^5*k2^11 + 
        43712512*k1^6*k2^11 + 5281648859904*k2^12 + 3504195941376*k1*k2^12 + 
        845212840960*k1^2*k2^12 + 90494616576*k1^3*k2^12 + 
        4136665088*k1^4*k2^12 + 59850752*k1^5*k2^12 + 539107067904*k2^13 + 
        271626091520*k1*k2^13 + 45879343104*k1^2*k2^13 + 
        2969042944*k1^3*k2^13 + 57835520*k1^4*k2^13 + 38803727360*k2^14 + 
        13695897600*k1*k2^14 + 1399324672*k1^2*k2^14 + 38666240*k1^3*k2^14 + 
        1826119680*k2^15 + 390070272*k1*k2^15 + 17039360*k1^2*k2^15 + 
        48758784*k2^16 + 4456448*k1*k2^16 + 524288*k2^17)*y^9)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^4*
       (7 + k1 + 2*k2)^6*(8 + k1 + 2*k2)^8) + 
     (16*(3 + k2)*(4 + k2)^2*(3 + k1 + k2)*(4 + k1 + k2)^2*
       (441956944281600000 + 1387948965593088000*k1 + 1967018224269312000*
         k1^2 + 1662395298860544000*k1^3 + 932671051297056000*k1^4 + 
        365823065235216000*k1^5 + 102835615502874000*k1^6 + 
        20871655775394000*k1^7 + 3035282089468500*k1^8 + 
        308449022286000*k1^9 + 20792853999000*k1^10 + 834980352000*k1^11 + 
        15109210500*k1^12 + 2775897931186176000*k2 + 8135277175784243200*k1*
         k2 + 10713907350408396800*k1^2*k2 + 8374553605442867200*k1^3*k2 + 
        4322208479309721600*k1^4*k2 + 1549861368193665600*k1^5*k2 + 
        395394968015238000*k1^6*k2 + 72196132617323600*k1^7*k2 + 
        9345592103485900*k1^8*k2 + 834251694460700*k1^9*k2 + 
        48572418128700*k1^10*k2 + 1647364043700*k1^11*k2 + 
        24406185000*k1^12*k2 + 8135277175784243200*k2^2 + 
        22167350258061926400*k1*k2^2 + 27016441838698216448*k1^2*k2^2 + 
        19439328336891080448*k1^3*k2^2 + 9179542262701735488*k1^4*k2^2 + 
        2990319151512992400*k1^5*k2^2 + 687235409018140148*k1^6*k2^2 + 
        111898634037749592*k1^7*k2^2 + 12756411010117981*k1^8*k2^2 + 
        987199254011976*k1^9*k2^2 + 48826578603330*k1^10*k2^2 + 
        1368985760736*k1^11*k2^2 + 16141745757*k1^12*k2^2 + 
        14778233505374617600*k2^3 + 37283776466510698496*k1*k2^3 + 
        41851689859171425792*k1^2*k2^3 + 27570322039863083520*k1^3*k2^3 + 
        11836789671879612960*k1^4*k2^3 + 3477091258131114760*k1^5*k2^3 + 
        713531550849831712*k1^6*k2^3 + 102499153954799698*k1^7*k2^3 + 
        10155512197264182*k1^8*k2^3 + 670089394291401*k1^9*k2^3 + 
        27552850214403*k1^10*k2^3 + 620396312789*k1^11*k2^3 + 
        5590081615*k1^12*k2^3 + 18641888233255349248*k2^4 + 
        43338206451866058240*k1*k2^4 + 44562561647048901120*k1^2*k2^4 + 
        26706969062958928800*k1^3*k2^4 + 10347619048151616932*k1^4*k2^4 + 
        2716842961655661020*k1^5*k2^4 + 492516669964753921*k1^6*k2^4 + 
        61600438904000698*k1^7*k2^4 + 5216917641037937*k1^8*k2^4 + 
        287224200238411*k1^9*k2^4 + 9537299196542*k1^10*k2^4 + 
        165540783483*k1^11*k2^4 + 1071667136*k1^12*k2^4 + 
        17335282580746423296*k2^5 + 36932880752540831232*k1*k2^5 + 
        34566995038488575040*k1^2*k2^5 + 18707204739037866560*k1^3*k2^5 + 
        6483403256778325920*k1^4*k2^5 + 1505290993434000688*k1^5*k2^5 + 
        237908106464594438*k1^6*k2^5 + 25480595590260455*k1^7*k2^5 + 
        1805215283597923*k1^8*k2^5 + 80561909836721*k1^9*k2^5 + 
        2073761966599*k1^10*k2^5 + 26089038080*k1^11*k2^5 + 
        109500416*k1^12*k2^5 + 12310960250846943744*k2^6 + 
        23884207413305003520*k1*k2^6 + 20196262639903614016*k1^2*k2^6 + 
        9782813649766444168*k1^3*k2^6 + 3000467207140234288*k1^4*k2^6 + 
        607964572498029250*k1^5*k2^6 + 82393553371314757*k1^6*k2^6 + 
        7395960308057261*k1^7*k2^6 + 425855672457115*k1^8*k2^6 + 
        14790652622249*k1^9*k2^6 + 277609613440*k1^10*k2^6 + 
        2286209024*k1^11*k2^6 + 5095424*k1^12*k2^6 + 6824059260944286720*
         k2^7 + 11966166623049421568*k1*k2^7 + 9061014725148102128*k1^2*
         k2^7 + 3886584706204368448*k1^3*k2^7 + 1041135582878437724*k1^4*
         k2^7 + 181081066028145488*k1^5*k2^7 + 20596751421832102*k1^6*k2^7 + 
        1505567748907904*k1^7*k2^7 + 67658920435486*k1^8*k2^7 + 
        1720802472704*k1^9*k2^7 + 21289132032*k1^10*k2^7 + 
        94273536*k1^11*k2^7 + 65536*k1^12*k2^7 + 2991541655762355392*k2^8 + 
        4699443833196838560*k1*k2^8 + 3152694692168444752*k1^2*k2^8 + 
        1181836944281342832*k1^3*k2^8 + 271971446728259324*k1^4*k2^8 + 
        39743599396477476*k1^5*k2^8 + 3686692852306448*k1^6*k2^8 + 
        210773387621424*k1^7*k2^8 + 6958273305536*k1^8*k2^8 + 
        117248978944*k1^9*k2^8 + 787365888*k1^10*k2^8 + 1114112*k1^11*k2^8 + 
        1044320851821519680*k2^9 + 1454032343744901760*k1*k2^9 + 
        852923076285480256*k1^2*k2^9 + 274845030172259120*k1^3*k2^9 + 
        53185722063773272*k1^4*k2^9 + 6345671499612064*k1^5*k2^9 + 
        461131313088896*k1^6*k2^9 + 19413665507840*k1^7*k2^9 + 
        426260715520*k1^8*k2^9 + 3926851584*k1^9*k2^9 + 8585216*k1^10*k2^9 + 
        290806468748980352*k2^10 + 354175586533775776*k1*k2^10 + 
        178679916059228976*k1^2*k2^10 + 48448468557376624*k1^3*k2^10 + 
        7661425575441696*k1^4*k2^10 + 716981329455072*k1^5*k2^10 + 
        38437670269440*k1^6*k2^10 + 1079461537792*k1^7*k2^10 + 
        13029752832*k1^8*k2^10 + 39649280*k1^9*k2^10 + 
        64395561187959232*k2^11 + 67478678195332992*k1*k2^11 + 
        28659886924349984*k1^2*k2^11 + 6354778762717440*k1^3*k2^11 + 
        788973132579392*k1^4*k2^11 + 54547715899392*k1^5*k2^11 + 
        1955149623296*k1^6*k2^11 + 30313709568*k1^7*k2^11 + 
        122224640*k1^8*k2^11 + 11246446365888832*k2^12 + 
        9925537229686208*k1*k2^12 + 3449191819299584*k1^2*k2^12 + 
        600894269667328*k1^3*k2^12 + 55175758581760*k1^4*k2^12 + 
        2554900701184*k1^5*k2^12 + 50722881536*k1^6*k2^12 + 
        264962048*k1^7*k2^12 + 1527005727644032*k2^13 + 
        1103105550236928*k1*k2^13 + 301358983208192*k1^2*k2^13 + 
        38861114449920*k1^3*k2^13 + 2393062785024*k1^4*k2^13 + 
        61529653248*k1^5*k2^13 + 414253056*k1^6*k2^13 + 
        157586507176704*k2^14 + 89534447550720*k1*k2^14 + 
        18116843397120*k1^2*k2^14 + 1568330055680*k1^3*k2^14 + 
        53726674944*k1^4*k2^14 + 470745088*k1^5*k2^14 + 
        11937926340096*k2^15 + 5026102247424*k1*k2^15 + 
        683235147776*k1^2*k2^15 + 32948355072*k1^3*k2^15 + 
        386007040*k1^4*k2^15 + 628262780928*k2^16 + 177796677632*k1*k2^16 + 
        13477085184*k1^2*k2^16 + 222822400*k1^3*k2^16 + 20917256192*k2^17 + 
        3303014400*k1*k2^17 + 85983232*k1^2*k2^17 + 367001600*k2^18 + 
        19922944*k1*k2^18 + 2097152*k2^19)*y^10)/((4 + k1 + 2*k2)^4*
       (5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^4*(7 + k1 + 2*k2)^5*
       (8 + k1 + 2*k2)^8) - (40*(3 + k2)*(4 + k2)^2*(3 + k1 + k2)*
       (4 + k1 + k2)^2*(17105289206169600 + 46466140326297600*k1 + 
        56384351614464000*k1^2 + 40294995257164800*k1^3 + 
        18827172308544000*k1^4 + 6035094690024000*k1^5 + 
        1353856074517200*k1^6 + 212527078167600*k1^7 + 22882683696900*k1^8 + 
        1610007849900*k1^9 + 66659844300*k1^10 + 1231244100*k1^11 + 
        92932280652595200*k2 + 233885343137087488*k1*k2 + 
        261560985799518208*k1^2*k2 + 171265571480924928*k1^3*k2 + 
        72829167062565120*k1^4*k2 + 21082165937406768*k1^5*k2 + 
        4231196008941792*k1^6*k2 + 587492983559276*k1^7*k2 + 
        55150184966156*k1^8*k2 + 3320460233220*k1^9*k2 + 
        114702241476*k1^10*k2 + 1704868272*k1^11*k2 + 233885343137087488*
         k2^2 + 542912985855565824*k1*k2^2 + 556746615686634752*k1^2*k2^2 + 
        332079871600911360*k1^3*k2^2 + 127655866771515792*k1^4*k2^2 + 
        33103608913420440*k1^5*k2^2 + 5886756675119792*k1^6*k2^2 + 
        714401924233626*k1^7*k2^2 + 57603336192361*k1^8*k2^2 + 
        2911243196847*k1^9*k2^2 + 81795998847*k1^10*k2^2 + 
        944892375*k1^11*k2^2 + 361941990570377216*k2^3 + 
        770962088411419648*k1*k2^3 + 720729709578474240*k1^2*k2^3 + 
        388939640552138560*k1^3*k2^3 + 134071389236135360*k1^4*k2^3 + 
        30844034859026024*k1^5*k2^3 + 4802191274681872*k1^6*k2^3 + 
        501796335630086*k1^7*k2^3 + 34089134660424*k1^8*k2^3 + 
        1409564192750*k1^9*k2^3 + 31086648748*k1^10*k2^3 + 
        264923296*k1^11*k2^3 + 385481044205709824*k2^4 + 
        749014692766800000*k1*k2^4 + 633950417485870560*k1^2*k2^4 + 
        307017777320600920*k1^3*k2^4 + 93979778831318564*k1^4*k2^4 + 
        18952889591597766*k1^5*k2^4 + 2545086102419209*k1^6*k2^4 + 
        224614304298859*k1^7*k2^4 + 12530593137631*k1^8*k2^4 + 
        409085708771*k1^9*k2^4 + 6719904224*k1^10*k2^4 + 
        38834176*k1^11*k2^4 + 299605877106720000*k2^5 + 
        527376716651761536*k1*k2^5 + 400835715687877008*k1^2*k2^5 + 
        172512493275887264*k1^3*k2^5 + 46334627210789484*k1^4*k2^5 + 
        8069434054480308*k1^5*k2^5 + 916777299584282*k1^6*k2^5 + 
        66608944576624*k1^7*k2^5 + 2945066116158*k1^8*k2^5 + 
        72046960096*k1^9*k2^5 + 810549248*k1^10*k2^5 + 2719744*k1^11*k2^5 + 
        175792238883920512*k2^6 + 278028604759636640*k1*k2^6 + 
        187909463748163424*k1^2*k2^6 + 71012883096061200*k1^3*k2^6 + 
        16486381445891100*k1^4*k2^6 + 2432221582873180*k1^5*k2^6 + 
        227892963558160*k1^6*k2^6 + 13157499093488*k1^7*k2^6 + 
        437711510688*k1^8*k2^6 + 7382646784*k1^9*k2^6 + 48791552*k1^10*k2^6 + 
        65536*k1^11*k2^6 + 79436744217039040*k2^7 + 111775970848172288*k1*
         k2^7 + 66374269058747232*k1^2*k2^7 + 21697409921761344*k1^3*k2^7 + 
        4271193151155656*k1^4*k2^7 + 520358612311168*k1^5*k2^7 + 
        38817658292896*k1^6*k2^7 + 1691154024448*k1^7*k2^7 + 
        38970818560*k1^8*k2^7 + 389349376*k1^9*k2^7 + 1048576*k1^10*k2^7 + 
        27943992712043072*k2^8 + 34563655416333024*k1*k2^8 + 
        17764075495787376*k1^2*k2^8 + 4927456734744336*k1^3*k2^8 + 
        801804715875616*k1^4*k2^8 + 77880953890080*k1^5*k2^8 + 
        4393287411712*k1^6*k2^8 + 133035970560*k1^7*k2^8 + 
        1827012608*k1^8*k2^8 + 7536640*k1^9*k2^8 + 7680812314740672*k2^9 + 
        8226482010231360*k1*k2^9 + 3589715063903968*k1^2*k2^9 + 
        823708363444480*k1^3*k2^9 + 106976341051712*k1^4*k2^9 + 
        7869857584128*k1^5*k2^9 + 309350285312*k1^6*k2^9 + 
        5608013824*k1^7*k2^9 + 32112640*k1^8*k2^9 + 1645296402046272*k2^10 + 
        1496834807043136*k1*k2^10 + 540639994268160*k1^2*k2^10 + 
        99092209300480*k1^3*k2^10 + 9758529373184*k1^4*k2^10 + 
        501199069184*k1^5*k2^10 + 11834261504*k1^6*k2^10 + 
        90112000*k1^7*k2^10 + 272151783098752*k2^11 + 205035448134144*k1*
         k2^11 + 59189976104448*k1^2*k2^11 + 8233740066816*k1^3*k2^11 + 
        566895001600*k1^4*k2^11 + 17533632512*k1^5*k2^11 + 
        174850048*k1^6*k2^11 + 34172574689024*k2^12 + 20586605388544*k1*
         k2^12 + 4513486495744*k1^2*k2^12 + 439417831424*k1^3*k2^12 + 
        18253152256*k1^4*k2^12 + 239403008*k1^5*k2^12 + 3167170059776*k2^13 + 
        1449782992896*k1*k2^13 + 222628806656*k1^2*k2^13 + 
        13094617088*k1^3*k2^13 + 231342080*k1^4*k2^13 + 207111856128*k2^14 + 
        66439741440*k1*k2^14 + 6169821184*k1^2*k2^14 + 154664960*k1^3*k2^14 + 
        8858632192*k2^15 + 1719664640*k1*k2^15 + 68157440*k1^2*k2^15 + 
        214958080*k2^16 + 17825792*k1*k2^16 + 2097152*k2^17)*y^11)/
      ((4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^4*
       (7 + k1 + 2*k2)^5*(8 + k1 + 2*k2)^8) + 
     (5*(4 + k2)^2*(4 + k1 + k2)^2*(45549317269094400 + 
        125906374769541120*k1 + 156113518158888960*k1^2 + 
        114460601765785600*k1^3 + 55069305298764800*k1^4 + 
        18234263737607680*k1^5 + 4235586362842080*k1^6 + 
        689603786710920*k1^7 + 77067979095900*k1^8 + 5628026953700*k1^9 + 
        241666657060*k1^10 + 4623036980*k1^11 + 251812749539082240*k2 + 
        646909281575682048*k1*k2 + 741545080909398016*k1^2*k2 + 
        499663042275345408*k1^3*k2 + 219442789179047168*k1^4*k2 + 
        65810854195731840*k1^5*k2 + 13719095315693568*k1^6*k2 + 
        1982486209873152*k1^7*k2 + 193979565255116*k1^8*k2 + 
        12188809820316*k1^9*k2 + 440091923140*k1^10*k2 + 
        6855337044*k1^11*k2 + 646909281575682048*k2^2 + 
        1537871632133480448*k1*k2^2 + 1621763657925515776*k1^2*k2^2 + 
        998671431099123840*k1^3*k2^2 + 397784509987712480*k1^4*k2^2 + 
        107231983623366328*k1^5*k2^2 + 19880214969257388*k1^6*k2^2 + 
        2521868743626462*k1^7*k2^2 + 213107995532795*k1^8*k2^2 + 
        11322991931685*k1^9*k2^2 + 335998792849*k1^10*k2^2 + 
        4131750989*k1^11*k2^2 + 1025247754755653632*k2^3 + 
        2244201231300340736*k1*k2^3 + 2164943107358177280*k1^2*k2^3 + 
        1210427374720778816*k1^3*k2^3 + 433927038106842144*k1^4*k2^3 + 
        104189891736240824*k1^5*k2^3 + 16989133065260320*k1^6*k2^3 + 
        1865967476529842*k1^7*k2^3 + 133808055288008*k1^8*k2^3 + 
        5874266019466*k1^9*k2^3 + 138787130244*k1^10*k2^3 + 
        1286836288*k1^11*k2^3 + 1122100615650170368*k2^4 + 
        2248743229938142080*k1*k2^4 + 1971413845202433248*k1^2*k2^4 + 
        993051507163226280*k1^3*k2^4 + 317472377857424268*k1^4*k2^4 + 
        67142395224066122*k1^5*k2^4 + 9496715407145739*k1^6*k2^4 + 
        887299750390913*k1^7*k2^4 + 52753862013517*k1^8*k2^4 + 
        1853408038385*k1^9*k2^4 + 33283391168*k1^10*k2^4 + 
        216235008*k1^11*k2^4 + 899497291975256832*k2^5 + 
        1639440189410452608*k1*k2^5 + 1296006470117949296*k1^2*k2^5 + 
        582748688434908960*k1^3*k2^5 + 164284064187199668*k1^4*k2^5 + 
        30180348290575068*k1^5*k2^5 + 3637799610380718*k1^6*k2^5 + 
        282474855945904*k1^7*k2^5 + 13485860214698*k1^8*k2^5 + 
        361945331904*k1^9*k2^5 + 4590041088*k1^10*k2^5 + 
        18284544*k1^11*k2^5 + 546480063136817536*k2^6 + 
        898785867252658784*k1*k2^6 + 634742512891210208*k1^2*k2^6 + 
        251914386599500912*k1^3*k2^6 + 61756209295746452*k1^4*k2^6 + 
        9681303382579444*k1^5*k2^6 + 971516971658064*k1^6*k2^6 + 
        60720888818800*k1^7*k2^6 + 2222107120704*k1^8*k2^6 + 
        42333173760*k1^9*k2^6 + 331874304*k1^10*k2^6 + 589824*k1^11*k2^6 + 
        256795962072188224*k2^7 + 377565385782491904*k1*k2^7 + 
        235528796888325536*k1^2*k2^7 + 81356889132334272*k1^3*k2^7 + 
        17037431021498264*k1^4*k2^7 + 2226553082093440*k1^5*k2^7 + 
        180157701230240*k1^6*k2^7 + 8652131358720*k1^7*k2^7 + 
        225558921216*k1^8*k2^7 + 2671509504*k1^9*k2^7 + 9437184*k1^10*k2^7 + 
        94391346445622976*k2^8 + 122664943394922528*k1*k2^8 + 
        66646662413978448*k1^2*k2^8 + 19682301671015472*k1^3*k2^8 + 
        3439594768839904*k1^4*k2^8 + 362920659054816*k1^5*k2^8 + 
        22604357979648*k1^6*k2^8 + 775357922304*k1^7*k2^8 + 
        12618104832*k1^8*k2^8 + 67829760*k1^9*k2^8 + 27258876309982784*k2^9 + 
        30871626753929920*k1*k2^9 + 14350281944052896*k1^2*k2^9 + 
        3539425702759680*k1^3*k2^9 + 499899046801600*k1^4*k2^9 + 
        40657059909632*k1^5*k2^9 + 1812159891456*k1^6*k2^9 + 
        38919929856*k1^7*k2^9 + 289013760*k1^8*k2^9 + 6174325350785984*
         k2^10 + 5985862276963008*k1*k2^10 + 2325339844433920*k1^2*k2^10 + 
        463900463989248*k1^3*k2^10 + 50556412801024*k1^4*k2^10 + 
        2946763911168*k1^5*k2^10 + 82423971840*k1^6*k2^10 + 
        811008000*k1^7*k2^10 + 1088338595811456*k2^11 + 
        882248020299264*k1*k2^11 + 277391409012224*k1^2*k2^11 + 
        42735170813952*k1^3*k2^11 + 3341469032448*k1^4*k2^11 + 
        122432126976*k1^5*k2^11 + 1573650432*k1^6*k2^11 + 
        147041336716544*k2^12 + 96522935052544*k1*k2^12 + 
        23451079532544*k1^2*k2^12 + 2594346713088*k1^3*k2^12 + 
        127681757184*k1^4*k2^12 + 2154627072*k1^5*k2^12 + 
        14849682315776*k2^13 + 7536254337024*k1*k2^13 + 
        1315668590592*k1^2*k2^13 + 91702689792*k1^3*k2^13 + 
        2082078720*k1^4*k2^13 + 1076607762432*k2^14 + 392802140160*k1*k2^14 + 
        43236458496*k1^2*k2^14 + 1391984640*k1^3*k2^14 + 52373618688*k2^15 + 
        12054429696*k1*k2^15 + 613416960*k1^2*k2^15 + 1506803712*k2^16 + 
        160432128*k1*k2^16 + 18874368*k2^17)*y^12)/((4 + k1 + 2*k2)^3*
       (5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^3*(7 + k1 + 2*k2)^4*
       (8 + k1 + 2*k2)^8) - (40*(4 + k2)^2*(4 + k1 + k2)^2*
       (220996496793600 + 532937966054400*k1 + 570591771521280*k1^2 + 
        356623085370560*k1^3 + 143889440163200*k1^4 + 39112582983420*k1^5 + 
        7246359682050*k1^6 + 902856534360*k1^7 + 72369215820*k1^8 + 
        3369549100*k1^9 + 69218290*k1^10 + 1065875932108800*k2 + 
        2369830880779776*k1*k2 + 2323593461269184*k1^2*k2 + 
        1319772005961024*k1^3*k2 + 479611948759884*k1^4*k2 + 
        116181058650948*k1^5*k2 + 18935333165577*k1^6*k2 + 
        2041906464648*k1^7*k2 + 138675279178*k1^8*k2 + 5313526548*k1^9*k2 + 
        86076801*k1^10*k2 + 2369830880779776*k2^2 + 4831041871584192*k1*
         k2^2 + 4310375289116608*k1^2*k2^2 + 2208437509628876*k1^3*k2^2 + 
        716504462550332*k1^4*k2^2 + 153032538830571*k1^5*k2^2 + 
        21652616098374*k1^6*k2^2 + 1987169213826*k1^7*k2^2 + 
        111855609332*k1^8*k2^2 + 3422999719*k1^9*k2^2 + 41913418*k1^10*k2^2 + 
        3220694581056128*k2^3 + 5981206566311168*k1*k2^3 + 
        4819882210585064*k1^2*k2^3 + 2207873245624336*k1^3*k2^3 + 
        632670879588898*k1^4*k2^3 + 117566046088428*k1^5*k2^3 + 
        14198894568980*k1^6*k2^3 + 1084692645440*k1^7*k2^3 + 
        49093460578*k1^8*k2^3 + 1148528564*k1^9*k2^3 + 9928448*k1^10*k2^3 + 
        2990603283155584*k2^4 + 5021385806248720*k1*k2^4 + 
        3622002717376088*k1^2*k2^4 + 1467403018875920*k1^3*k2^4 + 
        366447091284206*k1^4*k2^4 + 58247907094172*k1^5*k2^4 + 
        5872590210144*k1^6*k2^4 + 362231908740*k1^7*k2^4 + 
        12614166378*k1^8*k2^4 + 210495744*k1^9*k2^4 + 1133568*k1^10*k2^4 + 
        2008554322499488*k2^5 + 3021679313476704*k1*k2^5 + 
        1929819684196656*k1^2*k2^5 + 682243885213136*k1^3*k2^5 + 
        145968173787480*k1^4*k2^5 + 19408751719808*k1^5*k2^5 + 
        1584438209560*k1^6*k2^5 + 75502306912*k1^7*k2^5 + 
        1887087360*k1^8*k2^5 + 19808256*k1^9*k2^5 + 49152*k1^10*k2^5 + 
        1007226437825568*k2^6 + 1342858476646288*k1*k2^6 + 
        749159633946288*k1^2*k2^6 + 227191942378240*k1^3*k2^6 + 
        40724122252416*k1^4*k2^6 + 4393362251824*k1^5*k2^6 + 
        277854795168*k1^6*k2^6 + 9541926144*k1^7*k2^6 + 150951936*k1^8*k2^6 + 
        737280*k1^9*k2^6 + 383673850470368*k2^7 + 447210004750208*k1*k2^7 + 
        214230457005824*k1^2*k2^7 + 54495246043136*k1^3*k2^7 + 
        7937417515424*k1^4*k2^7 + 664727619328*k1^5*k2^7 + 
        30383365632*k1^6*k2^7 + 663244800*k1^7*k2^7 + 4915200*k1^8*k2^7 + 
        111802501187552*k2^8 + 111988855101888*k1*k2^8 + 
        45041577979904*k1^2*k2^8 + 9320885880000*k1^3*k2^8 + 
        1055481558976*k1^4*k2^8 + 64015547904*k1^5*k2^8 + 
        1865591808*k1^6*k2^8 + 19169280*k1^7*k2^8 + 24886412244864*k2^9 + 
        20945177646080*k1*k2^9 + 6859371875200*k1^2*k2^9 + 
        1104841126400*k1^3*k2^9 + 90747255808*k1^4*k2^9 + 
        3517009920*k1^5*k2^9 + 48414720*k1^6*k2^9 + 4189035529216*k2^10 + 
        2872838341120*k1*k2^10 + 732942915584*k1^2*k2^10 + 
        85730033664*k1^3*k2^10 + 4507029504*k1^4*k2^10 + 
        82722816*k1^5*k2^10 + 522334243840*k2^11 + 279258921984*k1*k2^11 + 
        51784630272*k1^2*k2^11 + 3881730048*k1^3*k2^11 + 
        96829440*k1^4*k2^11 + 46543153664*k2^12 + 18098675712*k1*k2^12 + 
        2152808448*k1^2*k2^12 + 76677120*k1^3*k2^12 + 2784411648*k2^13 + 
        695009280*k1*k2^13 + 39321600*k1^2*k2^13 + 99287040*k2^14 + 
        11796480*k1*k2^14 + 1572864*k2^15)*y^13)/((4 + k1 + 2*k2)^2*
       (5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^3*(7 + k1 + 2*k2)^4*
       (8 + k1 + 2*k2)^7) + (20*(4 + k2)^2*(4 + k1 + k2)^2*
       (7774090905600 + 16829845148160*k1 + 16018038468480*k1^2 + 
        8783743107040*k1^3 + 3053828251920*k1^4 + 697080668700*k1^5 + 
        104334585870*k1^6 + 9862700310*k1^7 + 533832930*k1^8 + 
        12598190*k1^9 + 33659690296320*k2 + 66452172048000*k1*k2 + 
        57147137578816*k1^2*k2 + 28006409913288*k1^3*k2 + 
        8586849801476*k1^4*k2 + 1700096905786*k1^5*k2 + 
        216028619813*k1^6*k2 + 16841820061*k1^7*k2 + 721100383*k1^8*k2 + 
        12603913*k1^9*k2 + 66452172048000*k2^2 + 118738954094208*k1*k2^2 + 
        91442897931240*k1^2*k2^2 + 39620854428116*k1^3*k2^2 + 
        10571728660810*k1^4*k2^2 + 1785257501107*k1^5*k2^2 + 
        188420343729*k1^6*k2^2 + 11760601325*k1^7*k2^2 + 
        381871745*k1^8*k2^2 + 4642528*k1^9*k2^2 + 79159302729472*k2^3 + 
        126872976035904*k1*k2^3 + 86556533071704*k1^2*k2^3 + 
        32719336303168*k1^3*k2^3 + 7470877427746*k1^4*k2^3 + 
        1052728697176*k1^5*k2^3 + 89573424678*k1^6*k2^3 + 
        4288286768*k1^7*k2^3 + 98781440*k1^8*k2^3 + 741888*k1^9*k2^3 + 
        63436488017952*k2^4 + 90213945179440*k1*k2^4 + 53799850134384*k1^2*
         k2^4 + 17446137293880*k1^3*k2^4 + 3334789950564*k1^4*k2^4 + 
        380557303044*k1^5*k2^4 + 25004003000*k1^6*k2^4 + 
        858209248*k1^7*k2^4 + 12418560*k1^8*k2^4 + 43008*k1^9*k2^4 + 
        36085578071776*k2^5 + 44928218379360*k1*k2^5 + 23028612224288*k1^2*
         k2^5 + 6266700859024*k1^3*k2^5 + 973211669848*k1^4*k2^5 + 
        86143630016*k1^5*k2^5 + 4084327232*k1^6*k2^5 + 88929792*k1^7*k2^5 + 
        602112*k1^8*k2^5 + 14976072793120*k2^6 + 16050157306736*k1*k2^6 + 
        6916550514096*k1^2*k2^6 + 1532826247792*k1^3*k2^6 + 
        185224888640*k1^4*k2^6 + 11883141760*k1^5*k2^6 + 
        359686656*k1^6*k2^6 + 3698688*k1^7*k2^6 + 4585759230496*k2^7 + 
        4137985909504*k1*k2^7 + 1454861069600*k1^2*k2^7 + 
        251466420224*k1^3*k2^7 + 22093470464*k1^4*k2^7 + 
        908845056*k1^5*k2^7 + 13074432*k1^6*k2^7 + 1034496477376*k2^8 + 
        762683034816*k1*k2^8 + 209509974656*k1^2*k2^8 + 
        26390472192*k1^3*k2^8 + 1491388416*k1^4*k2^8 + 29288448*k1^5*k2^8 + 
        169485118848*k2^9 + 97762246400*k1*k2^9 + 19605390336*k1^2*k2^9 + 
        1592156160*k1^3*k2^9 + 43094016*k1^4*k2^9 + 19552449280*k2^10 + 
        8244504576*k1*k2^10 + 1067802624*k1^2*k2^10 + 41631744*k1^3*k2^10 + 
        1499000832*k2^11 + 408748032*k1*k2^11 + 25460736*k1^2*k2^11 + 
        68124672*k2^12 + 8945664*k1*k2^12 + 1376256*k2^13)*y^14)/
      ((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^3*
       (7 + k1 + 2*k2)^3*(8 + k1 + 2*k2)^6) - 
     (8*(4 + k2)*(4 + k1 + k2)*(997918617600 + 1939474598400*k1 + 
        1634982560000*k1^2 + 779578387600*k1^3 + 229540528900*k1^4 + 
        42653400550*k1^5 + 4874393050*k1^6 + 312537850*k1^7 + 8592050*k1^8 + 
        3878949196800*k2 + 6824790591744*k1*k2 + 5151465426560*k1^2*k2 + 
        2170115127680*k1^3*k2 + 555200661426*k1^4*k2 + 87741550843*k1^5*k2 + 
        8286257177*k1^6*k2 + 421494357*k1^7*k2 + 8626661*k1^8*k2 + 
        6824790591744*k2^2 + 10776925954080*k1*k2^2 + 7208333904896*k1^2*
         k2^2 + 2648819916138*k1^3*k2^2 + 579446541999*k1^4*k2^2 + 
        76272995137*k1^5*k2^2 + 5787251173*k1^6*k2^2 + 224392049*k1^7*k2^2 + 
        3221616*k1^8*k2^2 + 7184617302720*k2^3 + 10076437554432*k1*k2^3 + 
        5896341061292*k1^2*k2^3 + 1859763332104*k1^3*k2^3 + 
        340637306698*k1^4*k2^3 + 36297470480*k1^5*k2^3 + 
        2124044850*k1^6*k2^3 + 58905024*k1^7*k2^3 + 529536*k1^8*k2^3 + 
        5038218777216*k2^4 + 6195691675800*k1*k2^4 + 3120765040532*k1^2*
         k2^4 + 827232958130*k1^3*k2^4 + 123276708448*k1^4*k2^4 + 
        10203631690*k1^5*k2^4 + 431611920*k1^6*k2^4 + 7615104*k1^7*k2^4 + 
        32256*k1^8*k2^4 + 2478276670320*k2^5 + 2629060049376*k1*k2^5 + 
        1115993169692*k1^2*k2^5 + 241550194896*k1^3*k2^5 + 
        28095843748*k1^4*k2^5 + 1692219552*k1^5*k2^5 + 45967488*k1^6*k2^5 + 
        387072*k1^7*k2^5 + 876353349792*k2^6 + 785099986440*k1*k2^6 + 
        272844443376*k1^2*k2^6 + 46252173408*k1^3*k2^6 + 
        3932563680*k1^4*k2^6 + 153030528*k1^5*k2^6 + 1999872*k1^6*k2^6 + 
        224314281840*k2^7 + 164852324352*k1*k2^7 + 44983167168*k1^2*k2^7 + 
        5592164352*k1^3*k2^7 + 308480256*k1^4*k2^7 + 5806080*k1^5*k2^7 + 
        41213081088*k2^8 + 23826195360*k1*k2^8 + 4779149568*k1^2*k2^8 + 
        386620416*k1^3*k2^8 + 10354176*k1^4*k2^8 + 5294710080*k2^9 + 
        2254072320*k1*k2^9 + 294862848*k1^2*k2^9 + 11612160*k1^3*k2^9 + 
        450814464*k2^10 + 125368320*k1*k2^10 + 7999488*k1^2*k2^10 + 
        22794240*k2^11 + 3096576*k1*k2^11 + 516096*k2^12)*y^15)/
      ((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*
       (7 + k1 + 2*k2)^3*(8 + k1 + 2*k2)^5) + 
     (10*(4 + k2)*(4 + k1 + k2)*(2098932480 + 3033581184*k1 + 
        1812019840*k1^2 + 571274796*k1^3 + 99977506*k1^4 + 9176892*k1^5 + 
        343606*k1^6 + 6067162368*k2 + 7684064880*k1*k2 + 3939393492*k1^2*k2 + 
        1036831704*k1^3*k2 + 145696271*k1^4*k2 + 10122336*k1^5*k2 + 
        259381*k1^6*k2 + 7684064880*k2^2 + 8390531700*k1*k2^2 + 
        3614641944*k1^2*k2^2 + 771703713*k1^3*k2^2 + 83550624*k1^4*k2^2 + 
        4122471*k1^5*k2^2 + 64896*k1^6*k2^2 + 5593687800*k2^3 + 
        5155620480*k1*k2^3 + 1813389982*k1^2*k2^3 + 301295616*k1^3*k2^3 + 
        23556314*k1^4*k2^3 + 734976*k1^5*k2^3 + 5376*k1^6*k2^3 + 
        2577810240*k2^4 + 1948381260*k1*k2^4 + 536745408*k1^2*k2^4 + 
        65022840*k1^3*k2^4 + 3262848*k1^4*k2^4 + 48384*k1^5*k2^4 + 
        779352504*k2^5 + 463317120*k1*k2^5 + 93630816*k1^2*k2^5 + 
        7345152*k1^3*k2^5 + 177408*k1^4*k2^5 + 154439040*k2^6 + 
        67621680*k1*k2^6 + 8899584*k1^2*k2^6 + 338688*k1^3*k2^6 + 
        19320480*k2^7 + 5529600*k1*k2^7 + 354816*k1^2*k2^7 + 1382400*k2^8 + 
        193536*k1*k2^8 + 43008*k2^9)*y^16)/((4 + k1 + 2*k2)*(5 + k1 + 2*k2)^2*
       (6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^4) - 
     (40*(4 + k2)*(4 + k1 + k2)*(5700672 + 6495192*k1 + 2927774*k1^2 + 
        650759*k1^3 + 71062*k1^4 + 3037*k1^5 + 12990384*k2 + 12478632*k1*k2 + 
        4575790*k1^2*k2 + 784482*k1^3*k2 + 60506*k1^4*k2 + 1530*k1^5*k2 + 
        12478632*k2^2 + 9822816*k1*k2^2 + 2811210*k1^2*k2^2 + 
        348144*k1^3*k2^2 + 16842*k1^4*k2^2 + 192*k1^5*k2^2 + 6548544*k2^3 + 
        4053456*k1*k2^3 + 848256*k1^2*k2^3 + 67392*k1^3*k2^3 + 
        1536*k1^4*k2^3 + 2026728*k2^4 + 924240*k1*k2^4 + 125616*k1^2*k2^4 + 
        4800*k1^3*k2^4 + 369696*k2^5 + 110304*k1*k2^5 + 7296*k1^2*k2^5 + 
        36768*k2^6 + 5376*k1*k2^6 + 1536*k2^7)*y^17)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*
       (8 + k1 + 2*k2)^3) + (20*(4 + k2)*(4 + k1 + k2)*
       (2562 + 1213*k1 + 143*k1^2 + 2426*k2 + 740*k1*k2 + 36*k1^2*k2 + 
        740*k2^2 + 108*k1*k2^2 + 72*k2^3)*y^18)/((5 + k1 + 2*k2)*
       (6 + k1 + 2*k2)*(7 + k1 + 2*k2)*(8 + k1 + 2*k2)^2) - 
     (40*(4 + k2)*(4 + k1 + k2)*y^19)/((7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + y^20;

P["BC_5,s,\Delta_L"]= (-1024*k2*(1 + k2)*(2 + k2)*(3 + k2)*(4 + k2)*(k1 + k2)*
       (1 + k1 + k2)*(2 + k1 + k2)*(3 + k1 + k2)*(4 + k1 + k2))/
      ((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*
       (7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^2) + 
     (1280*(1 + k2)*(2 + k2)*(3 + k2)*(4 + k2)*(1 + k1 + k2)*(2 + k1 + k2)*
       (3 + k1 + k2)*(4 + k1 + k2)*(k1 + 2*k2)*y)/((4 + k1 + 2*k2)*
       (5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*
       (8 + k1 + 2*k2)^2) - (640*(2 + k2)*(3 + k2)*(4 + k2)*(2 + k1 + k2)*
       (3 + k1 + k2)*(4 + k1 + k2)*(1 + k1 + 2*k2)*(2 + k1 + 2*k2)*y^2)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*
       (8 + k1 + 2*k2)^2) + (160*(3 + k2)*(4 + k2)*(3 + k1 + k2)*
       (4 + k1 + k2)*(2 + k1 + 2*k2)*(3 + k1 + 2*k2)*y^3)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)*(7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^2) - 
     (20*(4 + k2)*(4 + k1 + k2)*(3 + k1 + 2*k2)*y^4)/
      ((7 + k1 + 2*k2)*(8 + k1 + 2*k2)^2) + y^5;

P["BC_5,c2,\Delta_{S+}"]=
    (k1*(584 + 190*k1 - 45*k1^2 - 10*k1^3 + k1^4 + 380*k2 + 60*k1*k2 - 
        20*k1^2*k2 + 60*k2^2))/((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*
       (6 + k1 + 2*k2)*(7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + 
     (5*(144 + 42*k1 - 37*k1^2 - 6*k1^3 + k1^4 + 84*k2 + 12*k1*k2 - 
        12*k1^2*k2 + 12*k2^2)*x)/((5 + k1 + 2*k2)*(6 + k1 + 2*k2)*
       (7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + 
     (10*k1*(-22 - 3*k1 + k1^2 - 6*k2)*x^2)/((6 + k1 + 2*k2)*(7 + k1 + 2*k2)*
       (8 + k1 + 2*k2)) + (10*(-8 - k1 + k1^2 - 2*k2)*x^3)/
      ((7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + (5*k1*x^4)/(8 + k1 + 2*k2) + x^5;

P["BC_5,c2,\Delta_{M+}"]=
    (1334821203612794880*k1^3 + 5443967004765585408*k1^4 + 
       6424670221507756032*k1^5 - 912281839836594176*k1^6 - 
       7767961910051340288*k1^7 - 6186912016451780608*k1^8 - 
       1293908695459938304*k1^9 + 746502201002883072*k1^10 + 
       454053869996526592*k1^11 + 29706106977680832*k1^12 - 
       37099364844828288*k1^13 - 8706071758587888*k1^14 + 
       1030189693944752*k1^15 + 541983541518132*k1^16 + 8462006191792*k1^17 - 
       16362987072833*k1^18 - 1028676297453*k1^19 + 289426474997*k1^20 + 
       20732562837*k1^21 - 3538333578*k1^22 - 161465058*k1^23 + 
       30191374*k1^24 - 74070*k1^25 - 124597*k1^26 + 6575*k1^27 - 135*k1^28 + 
       k1^29 - 6492506210854502400*k1*k2 - 26330218667924520960*k1^2*k2 - 
       19478570659032858624*k1^3*k2 + 38915042292906590208*k1^4*k2 + 
       58932952958630887424*k1^5*k2 - 2246358840108908544*k1^6*k2 - 
       48069692589710245888*k1^7*k2 - 29800607072995737600*k1^8*k2 - 
       273779962897637376*k1^9*k2 + 6225264118760540160*k1^10*k2 + 
       2013982077954766336*k1^11*k2 - 210215361873600768*k1^12*k2 - 
       224268080293717312*k1^13*k2 - 23731176211901536*k1^14*k2 + 
       8786626406512320*k1^15*k2 + 1946336635189856*k1^16*k2 - 
       126781080033588*k1^17*k2 - 57912069507102*k1^18*k2 + 
       113360585624*k1^19*k2 + 911148309730*k1^20*k2 + 8099670696*k1^21*k2 - 
       8403191548*k1^22*k2 + 63426432*k1^23*k2 + 39736596*k1^24*k2 - 
       1479444*k1^25*k2 - 22470*k1^26*k2 + 1800*k1^27*k2 - 22*k1^28*k2 - 
       6492506210854502400*k2^2 - 86999583225450332160*k1*k2^2 - 
       220291787760762617856*k1^2*k2^2 - 92965196381873504256*k1^3*k2^2 + 
       266499644471304519680*k1^4*k2^2 + 309555910902131195904*k1^5*k2^2 + 
       13736826434403958784*k1^6*k2^2 - 136896957693648175104*k1^7*k2^2 - 
       57151336611611025408*k1^8*k2^2 + 19253714514464952320*k1^9*k2^2 + 
       19246625355903373824*k1^10*k2^2 + 2898569282137385984*k1^11*k2^2 - 
       1433049773663464000*k1^12*k2^2 - 545342926879967808*k1^13*k2^2 - 
       5049245215120320*k1^14*k2^2 + 24484670579945984*k1^15*k2^2 + 
       2677506160771244*k1^16*k2^2 - 459768924245100*k1^17*k2^2 - 
       80713549496408*k1^18*k2^2 + 4534123638840*k1^19*k2^2 + 
       1079431245704*k1^20*k2^2 - 33731402056*k1^21*k2^2 - 
       6934516544*k1^22*k2^2 + 251134848*k1^23*k2^2 + 15041580*k1^24*k2^2 - 
       774700*k1^25*k2^2 + 4920*k1^26*k2^2 + 104*k1^27*k2^2 - 
       57999722150300221440*k2^3 - 401626434203459518464*k1*k2^3 - 
       632517804026404798464*k1^2*k2^3 + 170566610497535213568*k1^3*k2^3 + 
       1167596350930654593024*k1^4*k2^3 + 865351382557878386688*k1^5*k2^3 - 
       41941312839800586240*k1^6*k2^3 - 285488743582364860416*k1^7*k2^3 - 
       53938066796702408704*k1^8*k2^3 + 62917076940621166592*k1^9*k2^3 + 
       30766454610086082560*k1^10*k2^3 - 641074448313763328*k1^11*k2^3 - 
       3528527834153346944*k1^12*k2^3 - 721995559811150080*k1^13*k2^3 + 
       63911715619747328*k1^14*k2^3 + 35843821139519296*k1^15*k2^3 + 
       1499891523958648*k1^16*k2^3 - 690034784935904*k1^17*k2^3 - 
       57858341785680*k1^18*k2^3 + 6961992938560*k1^19*k2^3 + 
       656205623696*k1^20*k2^3 - 42269926272*k1^21*k2^3 - 
       2705037696*k1^22*k2^3 + 151239040*k1^23*k2^3 + 1824440*k1^24*k2^3 - 
       135840*k1^25*k2^3 + 912*k1^26*k2^3 - 200813217101729759232*k2^4 - 
       855811509657733693440*k1*k2^4 - 526133626070762520576*k1^2*k2^4 + 
       1659777865421087047680*k1^3*k2^4 + 2701439199829951512576*k1^4*k2^4 + 
       1054921825108624408576*k1^5*k2^4 - 545040645227665686528*k1^6*k2^4 - 
       510837504154562658304*k1^7*k2^4 - 6487854141532283904*k1^8*k2^4 + 
       106387050070262278144*k1^9*k2^4 + 27384724933762107136*k1^10*k2^4 - 
       8237879725258047232*k1^11*k2^4 - 5017144792514642560*k1^12*k2^4 - 
       557753053051627776*k1^13*k2^4 + 129300538238525280*k1^14*k2^4 + 
       32457735171934048*k1^15*k2^4 - 361701330012912*k1^16*k2^4 - 
       606787442754480*k1^17*k2^4 - 21138219799200*k1^18*k2^4 + 
       5293993192800*k1^19*k2^4 + 222486822464*k1^20*k2^4 - 
       22692593088*k1^21*k2^4 - 518648000*k1^22*k2^4 + 39821120*k1^23*k2^4 - 
       58320*k1^24*k2^4 - 7824*k1^25*k2^4 - 342324603863093477376*k2^5 - 
       733700317583436152832*k1*k2^5 + 1099789646022907527168*k1^2*k2^5 + 
       3882885622636499435520*k1^3*k2^5 + 2972880389384819441664*k1^4*k2^5 - 
       390975495453328539648*k1^5*k2^5 - 1611089714676728987648*k1^6*k2^5 - 
       658121021714271207424*k1^7*k2^5 + 98779276794493636608*k1^8*k2^5 + 
       127723391116648664064*k1^9*k2^5 + 11402630503440760320*k1^10*k2^5 - 
       14043721473704170496*k1^11*k2^5 - 4703739803693554176*k1^12*k2^5 - 
       205473436552437120*k1^13*k2^5 + 138076269885821248*k1^14*k2^5 + 
       19532571333284864*k1^15*k2^5 - 1240096240804832*k1^16*k2^5 - 
       355001083805824*k1^17*k2^5 - 1436350411456*k1^18*k2^5 + 
       2472603202048*k1^19*k2^5 + 39237200000*k1^20*k2^5 - 
       6799263488*k1^21*k2^5 - 36676480*k1^22*k2^5 + 4995840*k1^23*k2^5 - 
       18336*k1^24*k2^5 - 244566772527812050944*k2^6 + 
       435878499854472708096*k1*k2^6 + 3228244228170974232576*k1^2*k2^6 + 
       3925333626656072400896*k1^3*k2^6 + 70864114860423118848*k1^4*k2^6 - 
       3091729298379411816448*k1^5*k2^6 - 2303988951194240253952*k1^6*k2^6 - 
       390590750559344263168*k1^7*k2^6 + 269295690735525544960*k1^8*k2^6 + 
       128908810036097524736*k1^9*k2^6 - 2554503783202231296*k1^10*k2^6 - 
       13839397170575822848*k1^11*k2^6 - 3045923137437220480*k1^12*k2^6 + 
       63107000182667136*k1^13*k2^6 + 99653903140181504*k1^14*k2^6 + 
       8036963405991424*k1^15*k2^6 - 1034072361436032*k1^16*k2^6 - 
       147460417666176*k1^17*k2^6 + 2300081726464*k1^18*k2^6 + 
       762778958848*k1^19*k2^6 + 1529807104*k1^20*k2^6 - 
       1192174080*k1^21*k2^6 + 2016000*k1^22*k2^6 + 244992*k1^23*k2^6 + 
       124536714244135059456*k2^7 + 1657670589107549503488*k1*k2^7 + 
       3084983846637024575488*k1^2*k2^7 + 268893072083826769920*k1^3*k2^7 - 
       4110841564817540513792*k1^4*k2^7 - 4360758283640255807488*k1^5*k2^7 - 
       1538192569693000957952*k1^6*k2^7 + 300582241230147420160*k1^7*k2^7 + 
       422105634875107932160*k1^8*k2^7 + 112510630889573371904*k1^9*k2^7 - 
       7416565436747980800*k1^10*k2^7 - 9402690607127084032*k1^11*k2^7 - 
       1353665337881131776*k1^12*k2^7 + 146930389771523072*k1^13*k2^7 + 
       53548759768231936*k1^14*k2^7 + 2259454417329152*k1^15*k2^7 - 
       519925539908352*k1^16*k2^7 - 45054154953728*k1^17*k2^7 + 
       1192402074624*k1^18*k2^7 + 158052398080*k1^19*k2^7 - 
       708689920*k1^20*k2^7 - 115338240*k1^21*k2^7 + 324096*k1^22*k2^7 + 
       414417647276887375872*k2^8 + 1472594964980038631424*k1*k2^8 + 
       187779665256240906240*k1^2*k2^8 - 3856289378361573113856*k1^3*k2^8 - 
       5312619113330283642880*k1^4*k2^8 - 2613401964936357150720*k1^5*k2^8 + 
       222034993736177975296*k1^6*k2^8 + 887719585902572077056*k1^7*k2^8 + 
       431945280169083794432*k1^8*k2^8 + 77119764570594594816*k1^9*k2^8 - 
       6945363294462819584*k1^10*k2^8 - 4820738578196486400*k1^11*k2^8 - 
       378916517914869504*k1^12*k2^8 + 113560624086961408*k1^13*k2^8 + 
       22567173664108800*k1^14*k2^8 + 423458738308352*k1^15*k2^8 - 
       179261977249024*k1^16*k2^8 - 10251022037248*k1^17*k2^8 + 
       304215043840*k1^18*k2^8 + 21380350720*k1^19*k2^8 - 
       128904960*k1^20*k2^8 - 4783872*k1^21*k2^8 + 327243325551119695872*
        k2^9 + 80370931490189475840*k1*k2^9 - 2452143890557816537088*k1^2*
        k2^9 - 4378283338226907217920*k1^3*k2^9 - 2623610514139590295552*k1^4*
        k2^9 + 331715294018956034048*k1^5*k2^9 + 1424759571971075670016*k1^6*
        k2^9 + 931843586967654793216*k1^7*k2^9 + 294316188529262501888*k1^8*
        k2^9 + 35425364615450332160*k1^9*k2^9 - 5459235344869213696*k1^10*
        k2^9 - 2053453229527713792*k1^11*k2^9 - 41797335488359936*k1^12*
        k2^9 + 56968413673425920*k1^13*k2^9 + 7629250670446080*k1^14*k2^9 + 
       52130739396608*k1^15*k2^9 - 43770473849344*k1^16*k2^9 - 
       1712108508160*k1^17*k2^9 + 45557916160*k1^18*k2^9 + 
       1716787200*k1^19*k2^9 - 7149056*k1^20*k2^9 + 16074186298037895168*
        k2^10 - 957114417219813507072*k1*k2^10 - 2438986977592142200832*k1^2*
        k2^10 - 1684778179528519319552*k1^3*k2^10 + 681536022605464207360*
        k1^4*k2^10 + 1836129744560210378752*k1^5*k2^10 + 
       1379459161246213242880*k1^6*k2^10 + 570618392749979926528*k1^7*k2^10 + 
       127953901001933659136*k1^8*k2^10 + 6648970666976642048*k1^9*k2^10 - 
       3873761294702434304*k1^10*k2^10 - 809769113182844928*k1^11*k2^10 + 
       12758334888250368*k1^12*k2^10 + 20529218336162816*k1^13*k2^10 + 
       2059570029207552*k1^14*k2^10 + 5540048343040*k1^15*k2^10 - 
       7501854966784*k1^16*k2^10 - 199363128320*k1^17*k2^10 + 
       3844884480*k1^18*k2^10 + 62216192*k1^19*k2^10 - 
       174020803130875183104*k2^11 - 852725623607324049408*k1*k2^11 - 
       723655547523015114752*k1^2*k2^11 + 820983018645641756672*k1^3*k2^11 + 
       1844977822626346303488*k1^4*k2^11 + 1487913020483661725696*k1^5*
        k2^11 + 700363219666188107776*k1^6*k2^11 + 203902935645794140160*k1^7*
        k2^11 + 27480036100690221056*k1^8*k2^11 - 3806544336984498176*k1^9*
        k2^11 - 2244694029454798848*k1^10*k2^11 - 308141754889396224*k1^11*
        k2^11 + 5959026080741376*k1^12*k2^11 + 5432969349758976*k1^13*k2^11 + 
       431880221155328*k1^14*k2^11 + 1055039946752*k1^15*k2^11 - 
       862426531840*k1^16*k2^11 - 14426234880*k1^17*k2^11 + 
       142340096*k1^18*k2^11 - 142120937267887341568*k2^12 - 
       208666121077096710144*k1*k2^12 + 541349853281244938240*k1^2*k2^12 + 
       1352278828780409061376*k1^3*k2^12 + 1188610103683991076864*k1^4*
        k2^12 + 564688034611601145856*k1^5*k2^12 + 165504263302604685312*k1^6*
        k2^12 + 25313911706318536704*k1^7*k2^12 - 4244394098981900288*k1^8*
        k2^12 - 3839970825138819072*k1^9*k2^12 - 992075821214986240*k1^10*
        k2^12 - 105414921166450688*k1^11*k2^12 + 623485672521728*k1^12*
        k2^12 + 1048389145575424*k1^13*k2^12 + 67149719142400*k1^14*k2^12 + 
       211731742720*k1^15*k2^12 - 59851591680*k1^16*k2^12 - 
       485363712*k1^17*k2^12 - 32102480165707186176*k2^13 + 
       186701238541679067136*k1*k2^13 + 667051206994175197184*k1^2*k2^13 + 
       695838500002528755712*k1^3*k2^13 + 290600527787621744640*k1^4*k2^13 + 
       22418472828578168832*k1^5*k2^13 - 24167452198611517440*k1^6*k2^13 - 
       13280489915973566464*k1^7*k2^13 - 5423935027294642176*k1^8*k2^13 - 
       1718873248894074880*k1^9*k2^13 - 326378478299717632*k1^10*k2^13 - 
       29293410106474496*k1^11*k2^13 - 204135037370368*k1^12*k2^13 + 
       143454464901120*k1^13*k2^13 + 7219397918720*k1^14*k2^13 + 
       23465164800*k1^15*k2^13 - 1897046016*k1^16*k2^13 + 
       26671605505954152448*k2^14 + 196717847253740421120*k1*k2^14 + 
       286336977935118893056*k1^2*k2^14 + 86128024525272514560*k1^3*k2^14 - 
       96267797009855283200*k1^4*k2^14 - 89503830726587252736*k1^5*k2^14 - 
       32482120313329221632*k1^6*k2^14 - 7591535763645595648*k1^7*k2^14 - 
       1899975457407057920*k1^8*k2^14 - 484999637849128960*k1^9*k2^14 - 
       79044491398873088*k1^10*k2^14 - 6150058993844224*k1^11*k2^14 - 
       85075985694720*k1^12*k2^14 + 13172926709760*k1^13*k2^14 + 
       475907358720*k1^14*k2^14 + 1044774912*k1^15*k2^14 + 
       26229046300498722816*k2^15 + 74772591173903056896*k1*k2^15 + 
       10695149466022838272*k1^2*k2^15 - 107105068626728714240*k1^3*k2^15 - 
       111642311421893935104*k1^4*k2^15 - 47911933707824398336*k1^5*k2^15 - 
       10065716813259735040*k1^6*k2^15 - 1292964632069668864*k1^7*k2^15 - 
       303251886104805376*k1^8*k2^15 - 90180869152571392*k1^9*k2^15 - 
       13882041873858560*k1^10*k2^15 - 924638006214656*k1^11*k2^15 - 
       14023562362880*k1^12*k2^15 + 727111434240*k1^13*k2^15 + 
       14430240768*k1^14*k2^15 + 9346573896737882112*k2^16 - 
       295720176505061376*k1*k2^16 - 55461192473704923136*k1^2*k2^16 - 
       79440491270784417792*k1^3*k2^16 - 45022050054996623360*k1^4*k2^16 - 
       10808915659900715008*k1^5*k2^16 - 326570376806727680*k1^6*k2^16 + 
       266231047287537664*k1^7*k2^16 + 9780878282850304*k1^8*k2^16 - 
       10446829738262528*k1^9*k2^16 - 1717820237217792*k1^10*k2^16 - 
       93492440924160*k1^11*k2^16 - 1170575523840*k1^12*k2^16 + 
       18212388864*k1^13*k2^16 - 34790609000595456*k2^17 - 
       14849314904246059008*k1*k2^17 - 34081126045917904896*k1^2*k2^17 - 
       27557583707386675200*k1^3*k2^17 - 8504390462214504448*k1^4*k2^17 + 
       345672370424119296*k1^5*k2^17 + 865536298938400768*k1^6*k2^17 + 
       205100311413522432*k1^7*k2^17 + 15946467296935936*k1^8*k2^17 - 
       569913558958080*k1^9*k2^17 - 141817070878720*k1^10*k2^17 - 
       5689041223680*k1^11*k2^17 - 40801271808*k1^12*k2^17 - 
       1649923878249562112*k2^18 - 8245061965471285248*k1*k2^18 - 
       10718181620312965120*k1^2*k2^18 - 4644435688632090624*k1^3*k2^18 + 
       477642120970895360*k1^4*k2^18 + 1063330445696172032*k1^5*k2^18 + 
       367267579655356416*k1^6*k2^18 + 56496527437201408*k1^7*k2^18 + 
       3697628032532480*k1^8*k2^18 + 18414802042880*k1^9*k2^18 - 
       6996798996480*k1^10*k2^18 - 157460987904*k1^11*k2^18 - 
       867901259523293184*k2^19 - 2417756171067719680*k1*k2^19 - 
       1664423711108759552*k1^2*k2^19 + 297016597298544640*k1^3*k2^19 + 
       808641849665781760*k1^4*k2^19 + 380500649588031488*k1^5*k2^19 + 
       83467402806820864*k1^6*k2^19 + 9193431058350080*k1^7*k2^19 + 
       450278669680640*k1^8*k2^19 + 4565174845440*k1^9*k2^19 - 
       155584561152*k1^10*k2^19 - 241775617106771968*k2^20 - 
       352660723165298688*k1*k2^20 + 108857208935022592*k1^2*k2^20 + 
       407406463016763392*k1^3*k2^20 + 262837074556616704*k1^4*k2^20 + 
       78351204173742080*k1^5*k2^20 + 12065177662914560*k1^6*k2^20 + 
       929055427788800*k1^7*k2^20 + 29893711626240*k1^8*k2^20 + 
       197347246080*k1^9*k2^20 - 33586735539552256*k2^21 + 
       22615871201476608*k1*k2^21 + 133273360428695552*k1^2*k2^21 + 
       123510227596214272*k1^3*k2^21 + 50442952413020160*k1^4*k2^21 + 
       10495873893007360*k1^5*k2^21 + 1115390214144000*k1^6*k2^21 + 
       54365477928960*k1^7*k2^21 + 858626457600*k1^8*k2^21 + 
       2055988291043328*k2^22 + 25765294064533504*k1*k2^22 + 
       38176096922894336*k1^2*k2^22 + 22378095365324800*k1^3*k2^22 + 
       6363368097054720*k1^4*k2^22 + 909702594560000*k1^5*k2^22 + 
       60658947194880*k1^6*k2^22 + 1418094182400*k1^7*k2^22 + 
       2240460353437696*k2^23 + 7029885499342848*k1*k2^23 + 
       6578974700339200*k1^2*k2^23 + 2680747123015680*k1^3*k2^23 + 
       522625377894400*k1^4*k2^23 + 46726895370240*k1^5*k2^23 + 
       1485286932480*k1^6*k2^23 + 585823791611904*k2^24 + 
       1158263341056000*k1*k2^24 + 752417285079040*k1^2*k2^24 + 
       209910235136000*k1^3*k2^24 + 25551616081920*k1^4*k2^24 + 
       1086408622080*k1^5*k2^24 + 92661067284480*k2^25 + 
       126965205958656*k1*k2^25 + 56404832419840*k1^2*k2^25 + 
       9814671360000*k1^3*k2^25 + 567438999552*k1^4*k2^25 + 
       9766554304512*k2^26 + 9141233909760*k1*k2^26 + 
       2530675261440*k1^2*k2^26 + 208977002496*k1^3*k2^26 + 
       677128437760*k2^27 + 394600120320*k1*k2^27 + 51808043008*k1^2*k2^27 + 
       28185722880*k2^28 + 7784628224*k1*k2^28 + 536870912*k2^29)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^6*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (20*(658267990822748160*k1^2 + 3229395633668358144*k1^3 + 
        4650647976388067328*k1^4 + 505380184673746944*k1^5 - 
        4398569278979178496*k1^6 - 3443589994909794304*k1^7 + 
        319091015748927488*k1^8 + 1579014644268679168*k1^9 + 
        703055741287266304*k1^10 - 8614011495105536*k1^11 - 
        95213831115448896*k1^12 - 22810443689878656*k1^13 + 
        2891212149041424*k1^14 + 1909306368651184*k1^15 + 
        117321640390324*k1^16 - 62316481726256*k1^17 - 9086517880561*k1^18 + 
        943118320019*k1^19 + 221684773829*k1^20 - 8089578411*k1^21 - 
        2826650346*k1^22 + 74455710*k1^23 + 20080046*k1^24 - 852790*k1^25 - 
        56485*k1^26 + 4783*k1^27 - 119*k1^28 + k1^29 - 1298501242170900480*k1*
         k2 + 4034922281951035392*k1^2*k2 + 22481217016182079488*k1^3*k2 + 
        19694842830447968256*k1^4*k2 - 20389115109998329856*k1^5*k2 - 
        41872894883384000512*k1^6*k2 - 17378628687686533120*k1^7*k2 + 
        9513629348401217536*k1^8*k2 + 11137990987380367360*k1^9*k2 + 
        2821649073863743488*k1^10*k2 - 806715669750822400*k1^11*k2 - 
        580834855350514432*k1^12*k2 - 65843922270989760*k1^13*k2 + 
        27901897860403168*k1^14*k2 + 8025487600512960*k1^15*k2 - 
        155240631964512*k1^16*k2 - 280780150786620*k1^17*k2 - 
        17625542199242*k1^18*k2 + 4663671143400*k1^19*k2 + 
        455282073878*k1^20*k2 - 45964578760*k1^21*k2 - 4569271764*k1^22*k2 + 
        330278592*k1^23*k2 + 17739292*k1^24*k2 - 1521884*k1^25*k2 + 
        9470*k1^26*k2 + 1080*k1^27*k2 - 18*k1^28*k2 - 1298501242170900480*
         k2^2 - 7271606956157042688*k1*k2^2 + 19992422968687853568*k1^2*
         k2^2 + 64025405705020243968*k1^3*k2^2 - 15230354042724024320*k1^4*
         k2^2 - 167282360375524196352*k1^5*k2^2 - 163648934054758711296*k1^6*
         k2^2 - 26114934850906947584*k1^7*k2^2 + 50174811690588839936*k1^8*
         k2^2 + 31923424917436981248*k1^9*k2^2 + 2520096829477389824*k1^10*
         k2^2 - 4041526939139040768*k1^11*k2^2 - 1452155144238752448*k1^12*
         k2^2 - 10723395881328000*k1^13*k2^2 + 86870582465210432*k1^14*k2^2 + 
        13583371400466816*k1^15*k2^2 - 1477200066791708*k1^16*k2^2 - 
        505123206263504*k1^17*k2^2 - 3140730231816*k1^18*k2^2 + 
        8024077373444*k1^19*k2^2 + 297099232536*k1^20*k2^2 - 
        67632703056*k1^21*k2^2 - 2286322048*k1^22*k2^2 + 
        321997688*k1^23*k2^2 + 2274084*k1^24*k2^2 - 594048*k1^25*k2^2 + 
        8936*k1^26*k2^2 + 36*k1^27*k2^2 - 4847737970771361792*k2^3 - 
        4977588094988451840*k1*k2^3 + 69260798209076232192*k1^2*k2^3 + 
        45314760677227757568*k1^3*k2^3 - 307522321647388327936*k1^4*k2^3 - 
        576847854757123981312*k1^5*k2^3 - 343219061573862162432*k1^6*k2^3 + 
        32729881772872302592*k1^7*k2^3 + 131096116208125394944*k1^8*k2^3 + 
        48199985739201001472*k1^9*k2^3 - 7289701744013825024*k1^10*k2^3 - 
        9446434711429426688*k1^11*k2^3 - 1973421155416759040*k1^12*k2^3 + 
        222551917203245312*k1^13*k2^3 + 142704726699885056*k1^14*k2^3 + 
        11290753121086656*k1^15*k2^3 - 2985878703489248*k1^16*k2^3 - 
        496537360718304*k1^17*k2^3 + 20879088677592*k1^18*k2^3 + 
        7215356407104*k1^19*k2^3 + 5284134752*k1^20*k2^3 - 
        47136560256*k1^21*k2^3 - 155664368*k1^22*k2^3 + 
        133875968*k1^23*k2^3 - 1263680*k1^24*k2^3 - 83872*k1^25*k2^3 + 
        984*k1^26*k2^3 - 2488794047494225920*k2^4 + 39865791608594104320*k1*
         k2^4 + 110150476695311745024*k1^2*k2^4 - 252876223878833111040*k1^3*
         k2^4 - 1013325216726156050432*k1^4*k2^4 - 1120071416311253565440*
         k1^5*k2^4 - 373720452060240216064*k1^6*k2^4 + 214986349701305450496*
         k1^7*k2^4 + 213300432602106297344*k1^8*k2^4 + 36113288962678675456*
         k1^9*k2^4 - 25581703478272508160*k1^10*k2^4 - 13450549109064682240*
         k1^11*k2^4 - 1514826656231021440*k1^12*k2^4 + 
        484243922691435648*k1^13*k2^4 + 146486787177159584*k1^14*k2^4 + 
        2995286848901632*k1^15*k2^4 - 3277655878603504*k1^16*k2^4 - 
        297715202148416*k1^17*k2^4 + 27881255881312*k1^18*k2^4 + 
        3944178123616*k1^19*k2^4 - 93516278592*k1^20*k2^4 - 
        18582921760*k1^21*k2^4 + 230929408*k1^22*k2^4 + 27770400*k1^23*k2^4 - 
        380752*k1^24*k2^4 - 3744*k1^25*k2^4 + 15946316643437641728*k2^5 + 
        104991715628037439488*k1*k2^5 - 18900693118082875392*k1^2*k2^5 - 
        909454449229518864384*k1^3*k2^5 - 1776070164010051305472*k1^4*k2^5 - 
        1265789037619844218880*k1^5*k2^5 - 31654831974526648320*k1^6*k2^5 + 
        468317575955500646400*k1^7*k2^5 + 235999345304368566272*k1^8*k2^5 - 
        3746629998323420160*k1^9*k2^5 - 40174064874956267008*k1^10*k2^5 - 
        12916467839106590720*k1^11*k2^5 - 436536129315550464*k1^12*k2^5 + 
        564651037064118144*k1^13*k2^5 + 101529128618619648*k1^14*k2^5 - 
        3449095146564096*k1^15*k2^5 - 2351046658149760*k1^16*k2^5 - 
        111312749366656*k1^17*k2^5 + 18597493311936*k1^18*k2^5 + 
        1405406447616*k1^19*k2^5 - 56966081216*k1^20*k2^5 - 
        4413824256*k1^21*k2^5 + 85194048*k1^22*k2^5 + 2833664*k1^23*k2^5 - 
        29376*k1^24*k2^5 + 34997238542679146496*k2^6 + 82249796433450369024*
         k1*k2^6 - 369106319763849609216*k1^2*k2^6 - 1480469117212119007232*
         k1^3*k2^6 - 1819968639150189445120*k1^4*k2^6 - 
        621485867890945032192*k1^5*k2^6 + 578990140563901693952*k1^6*k2^6 + 
        634324159967102689280*k1^7*k2^6 + 180616866326449634304*k1^8*k2^6 - 
        43061160169316007936*k1^9*k2^6 - 40908376105361838080*k1^10*k2^6 - 
        8675846380529814016*k1^11*k2^6 + 423698863346069632*k1^12*k2^6 + 
        446035423634420992*k1^13*k2^6 + 49279802983006208*k1^14*k2^6 - 
        4687140063705344*k1^15*k2^6 - 1194464365043328*k1^16*k2^6 - 
        23745193973760*k1^17*k2^6 + 7817968976384*k1^18*k2^6 + 
        336359385728*k1^19*k2^6 - 17144358144*k1^20*k2^6 - 
        630337536*k1^21*k2^6 + 12212480*k1^22*k2^6 + 112512*k1^23*k2^6 + 
        23499941838128676864*k2^7 - 56532717160579989504*k1*k2^7 - 
        640744775955704184832*k1^2*k2^7 - 1335441808130771517440*k1^3*k2^7 - 
        883829940160624066560*k1^4*k2^7 + 447150622544533389312*k1^5*k2^7 + 
        1035350933065255370752*k1^6*k2^7 + 599003811912477769728*k1^7*k2^7 + 
        88146878936073830400*k1^8*k2^7 - 57581499470558785536*k1^9*k2^7 - 
        29902751723584711680*k1^10*k2^7 - 3990267306648882176*k1^11*k2^7 + 
        683701434421062144*k1^12*k2^7 + 261668743624424448*k1^13*k2^7 + 
        16956984051568128*k1^14*k2^7 - 3014269384399872*k1^15*k2^7 - 
        448263346502656*k1^16*k2^7 - 1277532158976*k1^17*k2^7 + 
        2210983304960*k1^18*k2^7 + 54134057984*k1^19*k2^7 - 
        2949661696*k1^20*k2^7 - 50105344*k1^21*k2^7 + 656640*k1^22*k2^7 - 
        14133179290144997376*k2^8 - 163315199707038351360*k1*k2^8 - 
        505263826542327234560*k1^2*k2^8 - 506065133246858919936*k1^3*k2^8 + 
        314760582275191799808*k1^4*k2^8 + 1148142507559470956544*k1^5*k2^8 + 
        1045491521543542063104*k1^6*k2^8 + 407760493240531230720*k1^7*k2^8 + 
        13432495669303010304*k1^8*k2^8 - 48006694873850259456*k1^9*k2^8 - 
        16447138731931966720*k1^10*k2^8 - 1065065981024374016*k1^11*k2^8 + 
        530379490115052288*k1^12*k2^8 + 120092447851807488*k1^13*k2^8 + 
        4120067454128896*k1^14*k2^8 - 1274110915417344*k1^15*k2^8 - 
        126646253205248*k1^16*k2^8 + 812370316032*k1^17*k2^8 + 
        424616054016*k1^18*k2^8 + 5674394880*k1^19*k2^8 - 
        279068416*k1^20*k2^8 - 1707264*k1^21*k2^8 - 36292266601564078080*
         k2^9 - 114268916339756236800*k1*k2^9 - 86201386550278750208*k1^2*
         k2^9 + 286398540770317434880*k1^3*k2^9 + 908652166835112640512*k1^4*
         k2^9 + 1137699010015095685120*k1^5*k2^9 + 721360995553873182720*k1^6*
         k2^9 + 198412900160416399360*k1^7*k2^9 - 20621457859087396864*k1^8*
         k2^9 - 29805321614567021568*k1^9*k2^9 - 7042466097558493696*k1^10*
         k2^9 + 26041975925794816*k1^11*k2^9 + 284847813515713024*k1^12*
         k2^9 + 44425999220403200*k1^13*k2^9 + 704637809233408*k1^14*k2^9 - 
        381415434342400*k1^15*k2^9 - 26903122775552*k1^16*k2^9 + 
        265568824320*k1^17*k2^9 + 53553789440*k1^18*k2^9 + 
        353249280*k1^19*k2^9 - 11351552*k1^20*k2^9 - 22853783267951247360*
         k2^10 + 15754519169413939200*k1*k2^10 + 208362964498341953536*k1^2*
         k2^10 + 517487353805047070720*k1^3*k2^10 + 783890489455981363200*
         k1^4*k2^10 + 721192987848115290112*k1^5*k2^10 + 
        360580710166777118720*k1^6*k2^10 + 63310613857593434112*k1^7*k2^10 - 
        24325769409793469440*k1^8*k2^10 - 14978551854851346432*k1^9*k2^10 - 
        2459214762955876352*k1^10*k2^10 + 178301348527569920*k1^11*k2^10 + 
        114745736601127936*k1^12*k2^10 + 13372534284240896*k1^13*k2^10 + 
        92106304573440*k1^14*k2^10 - 82164455971840*k1^15*k2^10 - 
        4193639908352*k1^16*k2^10 + 39452557312*k1^17*k2^10 + 
        4023425024*k1^18*k2^10 + 9980928*k1^19*k2^10 + 2864458030802534400*
         k2^11 + 82409048915060981760*k1*k2^11 + 208071992854168207360*k1^2*
         k2^11 + 323588446859865096192*k1^3*k2^11 + 404748619801864044544*
         k1^4*k2^11 + 328401149309703159808*k1^5*k2^11 + 
        134423211297420853248*k1^6*k2^11 + 6829696690248318976*k1^7*k2^11 - 
        16566191367534256128*k1^8*k2^11 - 6472434690891571200*k1^9*k2^11 - 
        759159598635735040*k1^10*k2^11 + 94277641564577792*k1^11*k2^11 + 
        35432876322902016*k1^12*k2^11 + 3239267404660736*k1^13*k2^11 + 
        13259974408192*k1^14*k2^11 - 12539333246976*k1^15*k2^11 - 
        453467504640*k1^16*k2^11 + 3075481600*k1^17*k2^11 + 
        136857600*k1^18*k2^11 + 13734841485843496960*k2^12 + 
        56991691535716188160*k1*k2^12 + 70701770744882266112*k1^2*k2^12 + 
        92520855781197742080*k1^3*k2^12 + 143334342468554457088*k1^4*k2^12 + 
        119635928613923258368*k1^5*k2^12 + 38411556849321000960*k1^6*k2^12 - 
        6522810972798115840*k1^7*k2^12 - 8643714363661209600*k1^8*k2^12 - 
        2490761625739239424*k1^9*k2^12 - 227037269465124864*k1^10*k2^12 + 
        29321640077889536*k1^11*k2^12 + 8369840208420864*k1^12*k2^12 + 
        613251528437760*k1^13*k2^12 + 2539672731648*k1^14*k2^12 - 
        1291598774272*k1^15*k2^12 - 30329163776*k1^16*k2^12 + 
        101990400*k1^17*k2^12 + 8767952543956336640*k2^13 + 
        7740167508417576960*k1*k2^13 - 19835603129393479680*k1^2*k2^13 - 
        1327029255877427200*k1^3*k2^13 + 46909148300636454912*k1^4*k2^13 + 
        42465111741417652224*k1^5*k2^13 + 8606758941972381696*k1^6*k2^13 - 
        5639385363359268864*k1^7*k2^13 - 3704395826392776704*k1^8*k2^13 - 
        848860380001779712*k1^9*k2^13 - 66217711077711872*k1^10*k2^13 + 
        6091273370206208*k1^11*k2^13 + 1486365030752256*k1^12*k2^13 + 
        86657598750720*k1^13*k2^13 + 400123985920*k1^14*k2^13 - 
        80710074368*k1^15*k2^13 - 941654016*k1^16*k2^13 + 
        1105738215488225280*k2^14 - 14601248975093760000*k1*k2^14 - 
        30346514389742387200*k1^2*k2^14 - 4034259618779627520*k1^3*k2^14 + 
        24420045425700503552*k1^4*k2^14 + 17178122210572697600*k1^5*k2^14 + 
        1301893597807312896*k1^6*k2^14 - 2840278804664451072*k1^7*k2^14 - 
        1314264658384076800*k1^8*k2^14 - 246221538355249152*k1^9*k2^14 - 
        17067273572188160*k1^10*k2^14 + 843993304285184*k1^11*k2^14 + 
        191948261425152*k1^12*k2^14 + 8528619110400*k1^13*k2^14 + 
        36452564992*k1^14*k2^14 - 2313879552*k1^15*k2^14 - 
        1946833196679168000*k2^15 - 12062775512703959040*k1*k2^15 - 
        11371299358329798656*k1^2*k2^15 + 7630093073782931456*k1^3*k2^15 + 
        15503644556687179776*k1^4*k2^15 + 6949126094475755520*k1^5*k2^15 - 
        132115506979078144*k1^6*k2^15 - 1079420511457902592*k1^7*k2^15 - 
        378742049163837440*k1^8*k2^15 - 57794681912688640*k1^9*k2^15 - 
        3482741519712256*k1^10*k2^15 + 71870738595840*k1^11*k2^15 + 
        17003984715776*k1^12*k2^15 + 518365118464*k1^13*k2^15 + 
        1408106496*k1^14*k2^15 - 1507846939087994880*k2^16 - 
        4062524278434693120*k1*k2^16 + 1134169582534131712*k1^2*k2^16 + 
        8898531118530166784*k1^3*k2^16 + 7730557545951264768*k1^4*k2^16 + 
        2289571121142300672*k1^5*k2^16 - 223554406022709248*k1^6*k2^16 - 
        321168387756589056*k1^7*k2^16 - 86131428132257792*k1^8*k2^16 - 
        10460217938608128*k1^9*k2^16 - 519025268031488*k1^10*k2^16 + 
        2783311364096*k1^11*k2^16 + 923593277440*k1^12*k2^16 + 
        14589296640*k1^13*k2^16 - 477944032757022720*k2^17 + 
        63673393521623040*k1*k2^17 + 3366633378827730944*k1^2*k2^17 + 
        4929988390010486784*k1^3*k2^17 + 2784510012513583104*k1^4*k2^17 + 
        548935204939235328*k1^5*k2^17 - 105256346339377152*k1^6*k2^17 - 
        74015310584217600*k1^7*k2^17 - 14947165343711232*k1^8*k2^17 - 
        1388757786034176*k1^9*k2^17 - 52386788671488*k1^10*k2^17 - 
        50347900928*k1^11*k2^17 + 23188340736*k1^12*k2^17 + 
        7074821502402560*k2^18 + 773249121627668480*k1*k2^18 + 
        1941185047430168576*k1^2*k2^18 + 1789400294004097024*k1^3*k2^18 + 
        726570025165258752*k1^4*k2^18 + 86858050678816768*k1^5*k2^18 - 
        30973514809868288*k1^6*k2^18 - 12868698958987264*k1^7*k2^18 - 
        1897767553466368*k1^8*k2^18 - 126577635491840*k1^9*k2^18 - 
        3188114063360*k1^10*k2^18 - 6350438400*k1^11*k2^18 + 
        81394644381859840*k2^19 + 440023755679334400*k1*k2^19 + 
        688893395486113792*k1^2*k2^19 + 463092583340441600*k1^3*k2^19 + 
        137022490171932672*k1^4*k2^19 + 6687441687674880*k1^5*k2^19 - 
        6215942596460544*k1^6*k2^19 - 1624410586873856*k1^7*k2^19 - 
        165545257205760*k1^8*k2^19 - 7054573961216*k1^9*k2^19 - 
        88232951808*k1^10*k2^19 + 44002375567933440*k2^20 + 
        150160640940441600*k1*k2^20 + 172764409275351040*k1^2*k2^20 + 
        87593188781457408*k1^3*k2^20 + 18167014159810560*k1^4*k2^20 - 
        476330694017024*k1^5*k2^20 - 854953530753024*k1^6*k2^20 - 
        140126510383104*k1^7*k2^20 - 8848680157184*k1^8*k2^20 - 
        180986314752*k1^9*k2^20 + 14301013422899200*k2^21 + 
        36130043126087680*k1*k2^21 + 31784745379561472*k1^2*k2^21 + 
        12041177977061376*k1^3*k2^21 + 1560918137765888*k1^4*k2^21 - 
        199267742384128*k1^5*k2^21 - 77566719295488*k1^6*k2^21 - 
        7379206799360*k1^7*k2^21 - 218250608640*k1^8*k2^21 + 
        3284549375098880*k2^22 + 6393419161141248*k1*k2^22 + 
        4295412663975936*k1^2*k2^22 + 1162659630153728*k1^3*k2^22 + 
        64961531346944*k1^4*k2^22 - 24943022571520*k1^5*k2^22 - 
        4200058585088*k1^6*k2^22 - 178853511168*k1^7*k2^22 + 
        555949492273152*k2^23 + 834980901027840*k1*k2^23 + 
        416136688566272*k1^2*k2^23 + 72629977350144*k1^3*k2^23 - 
        1629738762240*k1^4*k2^23 - 1566253776896*k1^5*k2^23 - 
        103129546752*k1^6*k2^23 + 69581741752320*k2^24 + 
        78758962790400*k1*k2^24 + 27284903821312*k1^2*k2^24 + 
        2333291315200*k1^3*k2^24 - 320998473728*k1^4*k2^24 - 
        41523609600*k1^5*k2^24 + 6300717023232*k2^25 + 
        5095777370112*k1*k2^25 + 1066057859072*k1^2*k2^25 - 
        1744830464*k1^3*k2^25 - 11173625856*k1^4*k2^25 + 391982874624*k2^26 + 
        202937204736*k1*k2^26 + 16777216000*k1^2*k2^26 - 
        1811939328*k1^3*k2^26 + 15032385536*k2^27 + 3758096384*k1*k2^27 - 
        134217728*k1^2*k2^27 + 268435456*k2^28)*x)/((4 + k1 + 2*k2)^4*
       (5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*
       (8 + k1 + 2*k2)^8) + (10*(3246253105427251200*k1 + 
        21912458944126648320*k1^2 + 35276643413872607232*k1^3 - 
        1290984494009942016*k1^4 - 43250729115935834112*k1^5 - 
        16010686877633871872*k1^6 + 37045853381519212544*k1^7 + 
        41353501800217133056*k1^8 + 12386826898481725440*k1^9 - 
        4584137629631379456*k1^10 - 4290928360877454336*k1^11 - 
        843723676125070016*k1^12 + 211800051516781184*k1^13 + 
        117612578482667824*k1^14 + 9209112942649744*k1^15 - 
        4406654243052196*k1^16 - 934613397937616*k1^17 + 
        39533035720909*k1^18 + 26116531878089*k1^19 + 815449229839*k1^20 - 
        366181697201*k1^21 - 19767798526*k1^22 + 3199635322*k1^23 + 
        145993290*k1^24 - 19198914*k1^25 - 197199*k1^26 + 61405*k1^27 - 
        1957*k1^28 + 19*k1^29 + 6492506210854502400*k2 + 
        78342908277644328960*k1*k2 + 247109779336143568896*k1^2*k2 + 
        208687055984060792832*k1^3*k2 - 183186023197106503680*k1^4*k2 - 
        324312418855369572352*k1^5*k2 + 73000827300548182016*k1^6*k2 + 
        387478261257365749760*k1^7*k2 + 259928184864165822464*k1^8*k2 + 
        23301378294033702912*k1^9*k2 - 51058428416294639616*k1^10*k2 - 
        24629852281788306432*k1^11*k2 - 1750572008105818880*k1^12*k2 + 
        1829342911437459904*k1^13*k2 + 529850906677547616*k1^14*k2 - 
        4230964772015840*k1^15*k2 - 23129968583250848*k1^16*k2 - 
        2586973936466484*k1^17*k2 + 356784320905678*k1^18*k2 + 
        77223334573312*k1^19*k2 - 1576355992386*k1^20*k2 - 
        980966751992*k1^21*k2 - 5155741796*k1^22*k2 + 6626961232*k1^23*k2 - 
        5614804*k1^24*k2 - 22336948*k1^25*k2 + 521206*k1^26*k2 + 
        9136*k1^27*k2 - 266*k1^28*k2 + 78342908277644328960*k2^2 + 
        529669477525195063296*k1*k2^2 + 1059617763981986365440*k1^2*k2^2 + 
        328846100314328137728*k1^3*k2^2 - 1099292872777305948160*k1^4*k2^2 - 
        699685552066746384384*k1^5*k2^2 + 1088500951634291589120*k1^6*k2^2 + 
        1593437091872955695104*k1^7*k2^2 + 644149255577722642432*k1^8*k2^2 - 
        124414199031094726656*k1^9*k2^2 - 198583160872219860992*k1^10*k2^2 - 
        57851712414687084544*k1^11*k2^2 + 3811950422895938752*k1^12*k2^2 + 
        5748251178902985408*k1^13*k2^2 + 972135555932349600*k1^14*k2^2 - 
        103832174406190208*k1^15*k2^2 - 48722059373447284*k1^16*k2^2 - 
        2329301018707724*k1^17*k2^2 + 839167738093936*k1^18*k2^2 + 
        89726075263312*k1^19*k2^2 - 6278077731736*k1^20*k2^2 - 
        988776022568*k1^21*k2^2 + 26848116496*k1^22*k2^2 + 
        4599048528*k1^23*k2^2 - 112657364*k1^24*k2^2 - 6577772*k1^25*k2^2 + 
        192000*k1^26*k2^2 - 320*k1^27*k2^2 + 353112985016796708864*k2^3 + 
        1701861415995851145216*k1*k2^3 + 2282230050909660905472*k1^2*k2^3 - 
        435569324158158372864*k1^3*k2^3 - 2502190164120470290432*k1^4*k2^3 + 
        651000743211749605376*k1^5*k2^3 + 4434019559596899696640*k1^6*k2^3 + 
        3615902090624412024832*k1^7*k2^3 + 675721072785966637056*k1^8*k2^3 - 
        631073023274384095232*k1^9*k2^3 - 417792577112982405120*k1^10*k2^3 - 
        69157460924247410176*k1^11*k2^3 + 20025170934054463104*k1^12*k2^3 + 
        9854155052504307456*k1^13*k2^3 + 887236408069704192*k1^14*k2^3 - 
        248799384335087616*k1^15*k2^3 - 57041225547973768*k1^16*k2^3 + 
        146015995239392*k1^17*k2^3 + 985507503528704*k1^18*k2^3 + 
        52010733726272*k1^19*k2^3 - 7118262251184*k1^20*k2^3 - 
        501552791680*k1^21*k2^3 + 26389150304*k1^22*k2^3 + 
        1434908352*k1^23*k2^3 - 52392840*k1^24*k2^3 - 613728*k1^25*k2^3 + 
        16608*k1^26*k2^3 + 850930707997925572608*k2^4 + 
        3094498976050163220480*k1*k2^4 + 2568194297135206760448*k1^2*k2^4 - 
        2053848320788314193920*k1^3*k2^4 - 1470314881868119408640*k1^4*k2^4 + 
        6441453076809653944320*k1^5*k2^4 + 9917323536708893868032*k1^6*k2^4 + 
        4990554003973095260160*k1^7*k2^4 - 276246300785174211584*k1^8*k2^4 - 
        1380139812400003375104*k1^9*k2^4 - 556127748811194046720*k1^10*k2^4 - 
        32563908191716203264*k1^11*k2^4 + 37866506759779917696*k1^12*k2^4 + 
        10711994744000597376*k1^13*k2^4 + 272945951781375040*k1^14*k2^4 - 
        313614502697931712*k1^15*k2^4 - 42054538635450768*k1^16*k2^4 + 
        2072290555957936*k1^17*k2^4 + 702731696000736*k1^18*k2^4 + 
        13849993419488*k1^19*k2^4 - 4228609506624*k1^20*k2^4 - 
        138041424576*k1^21*k2^4 + 10744749536*k1^22*k2^4 + 
        210534880*k1^23*k2^4 - 8919216*k1^24*k2^4 - 6000*k1^25*k2^4 + 
        1237799590420065288192*k2^5 + 3343174751057143136256*k1*k2^5 + 
        1177963418335964037120*k1^2*k2^5 - 1925948551101262331904*k1^3*k2^5 + 
        5137313939741050142720*k1^4*k2^5 + 15660674874579624656896*k1^5*
         k2^5 + 14042832228380423159808*k1^6*k2^5 + 3914270186706606612480*
         k1^7*k2^5 - 2018077269412299653120*k1^8*k2^5 - 
        1905366356633377567744*k1^9*k2^5 - 499087848363799867904*k1^10*k2^5 + 
        28124575775734833152*k1^11*k2^5 + 43731780653948080896*k1^12*k2^5 + 
        7900449840966393216*k1^13*k2^5 - 304321672421020544*k1^14*k2^5 - 
        257144551488887552*k1^15*k2^5 - 20599582208710944*k1^16*k2^5 + 
        2074545683614336*k1^17*k2^5 + 332458465058368*k1^18*k2^5 - 
        600223302656*k1^19*k2^5 - 1518353451904*k1^20*k2^5 - 
        19322928896*k1^21*k2^5 + 2266856512*k1^22*k2^5 + 
        11994624*k1^23*k2^5 - 532320*k1^24*k2^5 + 1114391583685714378752*
         k2^6 + 1999502746651289714688*k1*k2^6 - 260266595254536241152*k1^2*
         k2^6 + 2077758493383414775808*k1^3*k2^6 + 14630492550542210367488*
         k1^4*k2^6 + 21827689275090029248512*k1^5*k2^6 + 
        12882249546309406203904*k1^6*k2^6 + 503541434417279467520*k1^7*k2^6 - 
        3471378199577110264832*k1^8*k2^6 - 1858773687279580214272*k1^9*k2^6 - 
        300446871105854212096*k1^10*k2^6 + 67688622733087552512*k1^11*k2^6 + 
        35345776543004753536*k1^12*k2^6 + 4042472244585961472*k1^13*k2^6 - 
        475785329767649024*k1^14*k2^6 - 149660789337001216*k1^15*k2^6 - 
        6767541718174336*k1^16*k2^6 + 1152288061560192*k1^17*k2^6 + 
        109054690193920*k1^18*k2^6 - 1667679712768*k1^19*k2^6 - 
        344455630592*k1^20*k2^6 - 761560704*k1^21*k2^6 + 
        246177792*k1^22*k2^6 + 12288*k1^23*k2^6 + 571286499043225632768*
         k2^7 + 327185361525043888128*k1*k2^7 - 96317881367272620032*k1^2*
         k2^7 + 7121719218937532514304*k1^3*k2^7 + 19311831831630596014080*
         k1^4*k2^7 + 19583006466793546186752*k1^5*k2^7 + 
        6846209243747819192320*k1^6*k2^7 - 2968376222138562805760*k1^7*k2^7 - 
        3736833668325543139328*k1^8*k2^7 - 1343567089276316930048*k1^9*k2^7 - 
        102405934049502111744*k1^10*k2^7 + 69226002073182981120*k1^11*k2^7 + 
        21371842918136476672*k1^12*k2^7 + 1399367754939175936*k1^13*k2^7 - 
        347690203752479232*k1^14*k2^7 - 64736261522523136*k1^15*k2^7 - 
        1425060411186944*k1^16*k2^7 + 420595830516736*k1^17*k2^7 + 
        25234955276288*k1^18*k2^7 - 560894172160*k1^19*k2^7 - 
        48771522304*k1^20*k2^7 + 113789952*k1^21*k2^7 + 10970112*k1^22*k2^7 + 
        81796340381260972032*k2^8 - 517472373893329059840*k1*k2^8 + 
        600149265175225040896*k1^2*k2^8 + 8235676333265072947200*k1^3*k2^8 + 
        15608492622553157271552*k1^4*k2^8 + 11181824431640065769472*k1^5*
         k2^8 + 416875123038569390080*k1^6*k2^8 - 4415581509695690661888*k1^7*
         k2^8 - 2898842216937645728768*k1^8*k2^8 - 729582232148040720384*k1^9*
         k2^8 + 8734002283249001728*k1^10*k2^8 + 48222830261712449792*k1^11*
         k2^8 + 10095330764323983616*k1^12*k2^8 + 282779453341125888*k1^13*
         k2^8 - 169019110068711168*k1^14*k2^8 - 21324171079205632*k1^15*
         k2^8 - 154669114074368*k1^16*k2^8 + 105705222196992*k1^17*k2^8 + 
        4091468655360*k1^18*k2^8 - 95591184640*k1^19*k2^8 - 
        3968777472*k1^20*k2^8 + 10691328*k1^21*k2^8 - 114993860865184235520*
         k2^9 - 786853693039438725120*k1*k2^9 + 84777459682702786560*k1^2*
         k2^9 + 5023844356590712913920*k1^3*k2^9 + 8023577135314628575232*
         k1^4*k2^9 + 3308989686409242935296*k1^5*k2^9 - 
        2804222668610601238528*k1^6*k2^9 - 3757466987156571987968*k1^7*k2^9 - 
        1706418302306795634688*k1^8*k2^9 - 292146278344853115904*k1^9*k2^9 + 
        38115157229279063552*k1^10*k2^9 + 25536601395264780288*k1^11*k2^9 + 
        3848761725765962240*k1^12*k2^9 + 2965334087670784*k1^13*k2^9 - 
        59381156266963456*k1^14*k2^9 - 5391941715025920*k1^15*k2^9 + 
        5494884173312*k1^16*k2^9 + 18296135429120*k1^17*k2^9 + 
        447101985280*k1^18*k2^9 - 8664739840*k1^19*k2^9 - 
        142670336*k1^20*k2^9 - 157370738607887745024*k2^10 - 
        1047223701959054721024*k1*k2^10 - 1113214109327658319872*k1^2*k2^10 + 
        1502902380249154846720*k1^3*k2^10 + 2637897690499065118720*k1^4*
         k2^10 - 346392300993560346624*k1^5*k2^10 - 2869449448332754886656*
         k1^6*k2^10 - 2283261956761511723008*k1^7*k2^10 - 
        783804629547867563008*k1^8*k2^10 - 79339119117179378688*k1^9*k2^10 + 
        29066979154020534272*k1^10*k2^10 + 10742031583199023104*k1^11*k2^10 + 
        1212211362253839360*k1^12*k2^10 - 19098228248957952*k1^13*k2^10 - 
        15458414026768384*k1^14*k2^10 - 1037580436494336*k1^15*k2^10 + 
        4663743020032*k1^16*k2^10 + 2098508078080*k1^17*k2^10 + 
        29811392512*k1^18*k2^10 - 333774848*k1^19*k2^10 - 
        190404309447100858368*k2^11 - 1155263443988618674176*k1*k2^11 - 
        1381594091519196266496*k1^2*k2^11 + 364835011027111247872*k1^3*
         k2^11 + 896188327365901352960*k1^4*k2^11 - 812151635625386049536*
         k1^5*k2^11 - 1744191375296641564672*k1^6*k2^11 - 
        1079132825580968624128*k1^7*k2^11 - 288530803859766306816*k1^8*
         k2^11 - 9559981376380018688*k1^9*k2^11 + 14281942933447786496*k1^10*
         k2^11 + 3647542140730777600*k1^11*k2^11 + 318409588708599808*k1^12*
         k2^11 - 6965387548999680*k1^13*k2^11 - 2975316535742464*k1^14*
         k2^11 - 147628122341376*k1^15*k2^11 + 713514625024*k1^16*k2^11 + 
        144282476544*k1^17*k2^11 + 920264704*k1^18*k2^11 - 
        192543907331436445696*k2^12 - 827424534873157664768*k1*k2^12 - 
        533392149526168993792*k1^2*k2^12 + 805920683462385467392*k1^3*k2^12 + 
        797162845111292723200*k1^4*k2^12 - 388965039090241536000*k1^5*k2^12 - 
        810472626021498871808*k1^6*k2^12 - 425944627773992837120*k1^7*k2^12 - 
        88898753018186182656*k1^8*k2^12 + 2954155995149971456*k1^9*k2^12 + 
        5174885253579067392*k1^10*k2^12 + 998206711921922048*k1^11*k2^12 + 
        69047831651639296*k1^12*k2^12 - 1389654867394560*k1^13*k2^12 - 
        413204613677056*k1^14*k2^12 - 14649750110208*k1^15*k2^12 + 
        51603394560*k1^16*k2^12 + 4514648064*k1^17*k2^12 - 
        127296082288178102272*k2^13 - 274245223706471170048*k1*k2^13 + 
        375015728685137788928*k1^2*k2^13 + 1126740714962043797504*k1^3*
         k2^13 + 688267638368637222912*k1^4*k2^13 - 143287695412114161664*
         k1^5*k2^13 - 337465994967225450496*k1^6*k2^13 - 
        151320439460154703872*k1^7*k2^13 - 24600126194279194624*k1^8*k2^13 + 
        2048582699721113600*k1^9*k2^13 + 1431657738069139456*k1^10*k2^13 + 
        216926774640312320*k1^11*k2^13 + 11982859946754048*k1^12*k2^13 - 
        173236577370112*k1^13*k2^13 - 39251683737600*k1^14*k2^13 - 
        903501053952*k1^15*k2^13 + 1520738304*k1^16*k2^13 - 
        39177889100924452864*k2^14 + 107583399098308362240*k1*k2^14 + 
        658353101489820925952*k1^2*k2^14 + 856756013037551616000*k1^3*k2^14 + 
        359601991608082825216*k1^4*k2^14 - 90574740244318748672*k1^5*k2^14 - 
        139265697982004723712*k1^6*k2^14 - 50652911839656738816*k1^7*k2^14 - 
        6531656426170433536*k1^8*k2^14 + 623703799722983424*k1^9*k2^14 + 
        303390808374706176*k1^10*k2^14 + 36456670910185472*k1^11*k2^14 + 
        1581999330689024*k1^12*k2^14 - 13141035909120*k1^13*k2^14 - 
        2285160628224*k1^14*k2^14 - 25993150464*k1^15*k2^14 + 
        14344453213107781632*k2^15 + 198956056883811581952*k1*k2^15 + 
        471659549397672787968*k1^2*k2^15 + 408251299062653911040*k1^3*k2^15 + 
        96053202712356651008*k1^4*k2^15 - 68725642438373277696*k1^5*k2^15 - 
        55153256441420840960*k1^6*k2^15 - 15615845402686259200*k1^7*k2^15 - 
        1648570301487349760*k1^8*k2^15 + 121327877266341888*k1^9*k2^15 + 
        48539780504944640*k1^10*k2^15 + 4550339970203648*k1^11*k2^15 + 
        147455258001408*k1^12*k2^15 - 527923937280*k1^13*k2^15 - 
        61522575360*k1^14*k2^15 + 24869507110476447744*k2^16 + 
        134034530372249714688*k1*k2^16 + 211170558701679935488*k1^2*k2^16 + 
        120013545515493621760*k1^3*k2^16 - 6244939675169193984*k1^4*k2^16 - 
        38581372076978601984*k1^5*k2^16 - 18910980423935787008*k1^6*k2^16 - 
        4141025089819443200*k1^7*k2^16 - 363140521256681472*k1^8*k2^16 + 
        15734211764551680*k1^9*k2^16 + 5680307859030016*k1^10*k2^16 + 
        395639544020992*k1^11*k2^16 + 8564776697856*k1^12*k2^16 - 
        7343112192*k1^13*k2^16 + 15768768279088201728*k2^17 + 
        56519698700769951744*k1*k2^17 + 60863274464260390912*k1^2*k2^17 + 
        13911468277728018432*k1^3*k2^17 - 18003717275487043584*k1^4*k2^17 - 
        15298400351632490496*k1^5*k2^17 - 5201827096229445632*k1^6*k2^17 - 
        884263906805022720*k1^7*k2^17 - 63592132468801536*k1^8*k2^17 + 
        1294870495100928*k1^9*k2^17 + 458981505630208*k1^10*k2^17 + 
        21324358483968*k1^11*k2^17 + 231696629760*k1^12*k2^17 + 
        6279966522307772416*k2^18 + 15581344605126262784*k1*k2^18 + 
        8814358140127019008*k1^2*k2^18 - 5613047320609292288*k1^3*k2^18 - 
        8852837701625577472*k1^4*k2^18 - 4392741170308186112*k1^5*k2^18 - 
        1101707753060040704*k1^6*k2^18 - 144537468429402112*k1^7*k2^18 - 
        8217542050709504*k1^8*k2^18 + 56395404410880*k1^9*k2^18 + 
        22891512987648*k1^10*k2^18 + 535289659392*k1^11*k2^18 + 
        1640141537381711872*k2^19 + 2295359823979479040*k1*k2^19 - 
        1182848777006874624*k1^2*k2^19 - 3717203551217254400*k1^3*k2^19 - 
        2659387197191880704*k1^4*k2^19 - 926735804691120128*k1^5*k2^19 - 
        174560020012204032*k1^6*k2^19 - 17249186403581952*k1^7*k2^19 - 
        726925424721920*k1^8*k2^19 + 365011402752*k1^9*k2^19 + 
        531118424064*k1^10*k2^19 + 229535982397947904*k2^20 - 
        177600507188084736*k1*k2^20 - 1100898640151445504*k1^2*k2^20 - 
        1157606883489480704*k1^3*k2^20 - 557610411233378304*k1^4*k2^20 - 
        143207098090520576*k1^5*k2^20 - 19987810893168640*k1^6*k2^20 - 
        1410853423284224*k1^7*k2^20 - 39139861856256*k1^8*k2^20 - 
        46956281856*k1^9*k2^20 - 16914334017912832*k2^21 - 
        208336652865634304*k1*k2^21 - 347633449166700544*k1^2*k2^21 - 
        239512016031580160*k1^3*k2^21 - 83990670531887104*k1^4*k2^21 - 
        15842507384422400*k1^5*k2^21 - 1562665159753728*k1^6*k2^21 - 
        70606745763840*k1^7*k2^21 - 966185189376*k1^8*k2^21 - 
        18939695715057664*k2^22 - 64741411240542208*k1*k2^22 - 
        70261511242645504*k1^2*k2^22 - 35046140806168576*k1^3*k2^22 - 
        8984991404916736*k1^4*k2^22 - 1191962182942720*k1^5*k2^22 - 
        74702634614784*k1^6*k2^22 - 1629940088832*k1^7*k2^22 - 
        5629687933960192*k2^23 - 12648963026976768*k1*k2^23 - 
        9942820584423424*k1^2*k2^23 - 3621068338102272*k1^3*k2^23 - 
        651638729605120*k1^4*k2^23 - 54768684761088*k1^5*k2^23 - 
        1648663461888*k1^6*k2^23 - 1054080252248064*k2^24 - 
        1723832519884800*k1*k2^24 - 990451184173056*k1^2*k2^24 - 
        253144281907200*k1^3*k2^24 - 28834648817664*k1^4*k2^24 - 
        1161906094080*k1^5*k2^24 - 137906601590784*k2^25 - 
        165286917439488*k1*k2^25 - 66710270902272*k1^2*k2^25 - 
        10793521250304*k1^3*k2^25 - 589182271488*k1^4*k2^25 - 
        12714378264576*k2^26 - 10721245003776*k1*k2^26 - 
        2741262876672*k1^2*k2^26 - 212600881152*k1^3*k2^26 - 
        794166296576*k2^27 - 424664891392*k1*k2^27 - 52076478464*k1^2*k2^27 - 
        30333206528*k2^28 - 7784628224*k1*k2^28 - 536870912*k2^29)*x^2)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^6*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (20*(6492506210854502400*k1 - 4213616492245155840*k1^2 - 
        75093841418882383872*k1^3 - 118008339621614714880*k1^4 - 
        18566384005310054400*k1^5 + 101712323346008375296*k1^6 + 
        81082050956778012672*k1^7 - 11210506650173980672*k1^8 - 
        45437857257251913728*k1^9 - 23518223850338666496*k1^10 - 
        2106546414525223936*k1^11 + 2551366000207592384*k1^12 + 
        1026470298617457024*k1^13 + 58021626119849104*k1^14 - 
        52809987439855056*k1^15 - 12397591179822636*k1^16 + 
        225614911156464*k1^17 + 408494268460279*k1^18 + 
        33701425454619*k1^19 - 5339406965251*k1^20 - 811075806931*k1^21 + 
        31679451174*k1^22 + 8348376046*k1^23 - 127313986*k1^24 - 
        45350886*k1^25 + 976483*k1^26 + 109527*k1^27 - 4959*k1^28 + 
        57*k1^29 + 12985012421709004800*k2 + 59298223392471121920*k1*k2 - 
        116332869896053456896*k1^2*k2 - 587718342253209452544*k1^3*k2 - 
        464576631151553150976*k1^4*k2 + 506965572647185809408*k1^5*k2 + 
        968315048940873449472*k1^6*k2 + 342641213868019810304*k1^7*k2 - 
        323224149234893946880*k1^8*k2 - 357090624458164101120*k1^9*k2 - 
        116367815729840334848*k1^10*k2 + 10723910469896387072*k1^11*k2 + 
        18699346023486795264*k1^12*k2 + 4572752231124424384*k1^13*k2 - 
        214028976202286624*k1^14*k2 - 294459347345625984*k1^15*k2 - 
        39796801723185872*k1^16*k2 + 4340439388818348*k1^17*k2 + 
        1490293294389390*k1^18*k2 + 39797076167200*k1^19*k2 - 
        20481892979218*k1^20*k2 - 1431075235128*k1^21*k2 + 
        140742550300*k1^22*k2 + 12071661808*k1^23*k2 - 629488548*k1^24*k2 - 
        37289812*k1^25*k2 + 1937206*k1^26*k2 + 144*k1^27*k2 - 570*k1^28*k2 + 
        59298223392471121920*k2^2 + 101564438825133932544*k1*k2^2 - 
        726518506513558929408*k1^2*k2^2 - 1559168171774998216704*k1^3*k2^2 + 
        566340003999642550272*k1^4*k2^2 + 3871522497866672111616*k1^5*k2^2 + 
        3357198482684891365376*k1^6*k2^2 - 53582517206868295680*k1^7*k2^2 - 
        1803583447136823828480*k1^8*k2^2 - 1159714294923120033792*k1^9*k2^2 - 
        205807726231456082432*k1^10*k2^2 + 93718333694947262720*k1^11*k2^2 + 
        55708333733957354432*k1^12*k2^2 + 8045478608173469568*k1^13*k2^2 - 
        1581748253584717568*k1^14*k2^2 - 673849827567763088*k1^15*k2^2 - 
        45914425790666452*k1^16*k2^2 + 12920262206229192*k1^17*k2^2 + 
        2220571509292560*k1^18*k2^2 - 41194812462212*k1^19*k2^2 - 
        29164135161112*k1^20*k2^2 - 756877481824*k1^21*k2^2 + 
        172262887920*k1^22*k2^2 + 5377075672*k1^23*k2^2 - 
        521396980*k1^24*k2^2 - 5549704*k1^25*k2^2 + 517152*k1^26*k2^2 - 
        3108*k1^27*k2^2 + 67709625883422621696*k2^3 - 277600328520698953728*
         k1*k2^3 - 1962234055690662445056*k1^2*k2^3 - 716030692416458588160*
         k1^3*k2^3 + 7065361510188516900864*k1^4*k2^3 + 
        11689715262110199447552*k1^5*k2^3 + 5230689543374450982912*k1^6*
         k2^3 - 3433160852974461911040*k1^7*k2^3 - 5001923685211969486848*
         k1^8*k2^3 - 2095313075035329497088*k1^9*k2^3 - 
        57351950603292367360*k1^10*k2^3 + 266531341936350596608*k1^11*k2^3 + 
        93666817727171606272*k1^12*k2^3 + 6002805390423935232*k1^13*k2^3 - 
        3642677739656858464*k1^14*k2^3 - 868827189786751360*k1^15*k2^3 - 
        11949180817538896*k1^16*k2^3 + 18343896711337696*k1^17*k2^3 + 
        1796001557745704*k1^18*k2^3 - 112302776222784*k1^19*k2^3 - 
        21733696508928*k1^20*k2^3 + 44533855232*k1^21*k2^3 + 
        97152050000*k1^22*k2^3 + 524627136*k1^23*k2^3 - 
        161890160*k1^24*k2^3 + 585504*k1^25*k2^3 + 36264*k1^26*k2^3 - 
        138800164260349476864*k2^4 - 1384182911760995450880*k1*k2^4 - 
        2444964234011659468800*k1^2*k2^4 + 5469253228898612674560*k1^3*k2^4 + 
        19622223770313384001536*k1^4*k2^4 + 18770026967200965328896*k1^5*
         k2^4 + 1043432473395196526592*k1^6*k2^4 - 11012638003211240816640*
         k1^7*k2^4 - 8616543966560419275776*k1^8*k2^4 - 
        2275977777530872782848*k1^9*k2^4 + 415434669800689543424*k1^10*k2^4 + 
        435723124099952847616*k1^11*k2^4 + 100459188340447367296*k1^12*k2^4 - 
        1471321509770736256*k1^13*k2^4 - 4771857896818282752*k1^14*k2^4 - 
        712801288104755008*k1^15*k2^4 + 26994604684249072*k1^16*k2^4 + 
        15728854981718208*k1^17*k2^4 + 858827309556128*k1^18*k2^4 - 
        100028648040608*k1^19*k2^4 - 9634408499200*k1^20*k2^4 + 
        200988917088*k1^21*k2^4 + 29391359328*k1^22*k2^4 - 
        207321760*k1^23*k2^4 - 21669744*k1^24*k2^4 + 118752*k1^25*k2^4 - 
        553673164704398180352*k2^5 - 2504338665364116209664*k1*k2^5 - 
        326831785475536060416*k1^2*k2^5 + 15485259485697942749184*k1^3*k2^5 + 
        29050963203526851821568*k1^4*k2^5 + 14835252685058704146432*k1^5*
         k2^5 - 11800627539958525231104*k1^6*k2^5 - 19659144269141576957952*
         k1^7*k2^5 - 10115262400851904557056*k1^8*k2^5 - 
        1324119396937873613824*k1^9*k2^5 + 932174979697197657600*k1^10*k2^5 + 
        477903435414929391616*k1^11*k2^5 + 71579318780728286976*k1^12*k2^5 - 
        8083386047065460096*k1^13*k2^5 - 4171144203531516288*k1^14*k2^5 - 
        391615527219613440*k1^15*k2^5 + 37635576036666752*k1^16*k2^5 + 
        9008129499642496*k1^17*k2^5 + 235791933761984*k1^18*k2^5 - 
        50113014298112*k1^19*k2^5 - 2677317662144*k1^20*k2^5 + 
        88463956992*k1^21*k2^5 + 4947655104*k1^22*k2^5 - 
        55280640*k1^23*k2^5 - 1055424*k1^24*k2^5 - 834779555121372069888*
         k2^6 - 2514533077034981130240*k1*k2^6 + 3415786692879316942848*k1^2*
         k2^6 + 21081260759136923025408*k1^3*k2^6 + 24192403466979544399872*
         k1^4*k2^6 - 2687598293910091333632*k1^5*k2^6 - 
        27086127764234967597056*k1^6*k2^6 - 23814303055278400942080*k1^7*
         k2^6 - 8391095539142432066560*k1^8*k2^6 + 96151141827087945728*k1^9*
         k2^6 + 1133367231616083961856*k1^10*k2^6 + 377797922968654983168*
         k1^11*k2^6 + 32496255037513501056*k1^12*k2^6 - 
        9448331474589335296*k1^13*k2^6 - 2623061601566256896*k1^14*k2^6 - 
        144635651763982336*k1^15*k2^6 + 25786772487369088*k1^16*k2^6 + 
        3626856677675008*k1^17*k2^6 + 25591672465408*k1^18*k2^6 - 
        15856139336576*k1^19*k2^6 - 470345478656*k1^20*k2^6 + 
        18490642432*k1^21*k2^6 + 438154752*k1^22*k2^6 - 3840384*k1^23*k2^6 - 
        718438022009994608640*k2^7 - 1496542687731426263040*k1*k2^7 + 
        5363657849025488486400*k1^2*k2^7 + 16581549997791104729088*k1^3*
         k2^7 + 6403843740471589601280*k1^4*k2^7 - 22931990888877262897152*
         k1^5*k2^7 - 34896479041226892288000*k1^6*k2^7 - 
        21077510689261101088768*k1^7*k2^7 - 4844218240297800802304*k1^8*
         k2^7 + 1047757058438835605504*k1^9*k2^7 + 956340641686877331456*
         k1^10*k2^7 + 223972380587139642368*k1^11*k2^7 + 
        6549969592118407680*k1^12*k2^7 - 6813875230556369920*k1^13*k2^7 - 
        1239076981330686976*k1^14*k2^7 - 33539741749423104*k1^15*k2^7 + 
        11468178790327296*k1^16*k2^7 + 1052408681194496*k1^17*k2^7 - 
        5441222292736*k1^18*k2^7 - 3262634030080*k1^19*k2^7 - 
        50491655168*k1^20*k2^7 + 1962832896*k1^21*k2^7 + 
        15935232*k1^22*k2^7 - 374135671932856565760*k2^8 - 
        494669633045938569216*k1*k2^8 + 4250197241015253860352*k1^2*k2^8 + 
        6159387306347766743040*k1^3*k2^8 - 11320463431558457720832*k1^4*
         k2^8 - 32962467740729263718400*k1^5*k2^8 - 31616026465055537324032*
         k1^6*k2^8 - 14107830093324062539776*k1^7*k2^8 - 
        1675779512761257868288*k1^8*k2^8 + 1213898589722926688256*k1^9*k2^8 + 
        609743099387139575552*k1^10*k2^8 + 101996092361295824640*k1^11*k2^8 - 
        2702765923386210560*k1^12*k2^8 - 3515085302018930944*k1^13*k2^8 - 
        451374944437223680*k1^14*k2^8 - 3257644628886784*k1^15*k2^8 + 
        3560318561476864*k1^16*k2^8 + 221268205825792*k1^17*k2^8 - 
        2602620056320*k1^18*k2^8 - 427207857920*k1^19*k2^8 - 
        2989929216*k1^20*k2^8 + 85562112*k1^21*k2^8 - 109926585121319682048*
         k2^9 + 69873161044985118720*k1*k2^9 + 2236075602377818767360*k1^2*
         k2^9 - 2048407638805263155200*k1^3*k2^9 - 19049761981265569775616*
         k1^4*k2^9 - 30148373347299482402816*k1^5*k2^9 - 
        21807187175130519994368*k1^6*k2^9 - 7217758009786022068224*k1^7*
         k2^9 + 32184773251813490688*k1^8*k2^9 + 895543870835624528896*k1^9*
         k2^9 + 307532286272590489088*k1^10*k2^9 + 36277963750232909824*k1^11*
         k2^9 - 3097092809927812608*k1^12*k2^9 - 1366616212562572288*k1^13*
         k2^9 - 128609633679890944*k1^14*k2^9 + 713628808769536*k1^15*k2^9 + 
        786381753139712*k1^16*k2^9 + 33196070886400*k1^17*k2^9 - 
        451841717760*k1^18*k2^9 - 32574566400*k1^19*k2^9 - 
        72973824*k1^20*k2^9 + 13974632208997023744*k2^10 + 
        520393720580322361344*k1*k2^10 + 1266887972993112211456*k1^2*k2^10 - 
        4949046344077852803072*k1^3*k2^10 - 17416212534368322191360*k1^4*
         k2^10 - 20841684725469748985856*k1^5*k2^10 - 11963008335460088119296*
         k1^6*k2^10 - 2765043420595327004672*k1^7*k2^10 + 
        506365979284893350912*k1^8*k2^10 + 498042105728630921216*k1^9*k2^10 + 
        126496421637292816384*k1^10*k2^10 + 10241410234303366144*k1^11*
         k2^10 - 1526987272310494208*k1^12*k2^10 - 408402416567988224*k1^13*
         k2^10 - 28725556348080128*k1^14*k2^10 + 348114903817216*k1^15*
         k2^10 + 122111854570496*k1^16*k2^10 + 3396003575808*k1^17*k2^10 - 
        39401373696*k1^18*k2^10 - 1107323904*k1^19*k2^10 + 
        94617040105513156608*k2^11 + 914492454956817186816*k1*k2^11 + 
        996368979183651520512*k1^2*k2^11 - 4686871439534988460032*k1^3*
         k2^11 - 12157773999590238191616*k1^4*k2^11 - 11778919284100306567168*
         k1^5*k2^11 - 5367303459314500083712*k1^6*k2^11 - 
        709236109930753638400*k1^7*k2^11 + 413790654052606857216*k1^8*k2^11 + 
        221741067726969921536*k1^9*k2^11 + 43315518667578300416*k1^10*k2^11 + 
        2350062255803457536*k1^11*k2^11 - 500567134099865600*k1^12*k2^11 - 
        93933343037980672*k1^13*k2^11 - 4968332361807872*k1^14*k2^11 + 
        67957575680000*k1^15*k2^11 + 12743075549184*k1^16*k2^11 + 
        213442093056*k1^17*k2^11 - 1435109376*k1^18*k2^11 + 
        152415409159469531136*k2^12 + 948097793598903287808*k1*k2^12 + 
        488827589968841408512*k1^2*k2^12 - 3724731744653121945600*k1^3*
         k2^12 - 7289468178406402686976*k1^4*k2^12 - 5699471501554393219072*
         k1^5*k2^12 - 1994612329382292348928*k1^6*k2^12 - 
        45449224104913035264*k1^7*k2^12 + 219173791438356287488*k1^8*k2^12 + 
        81074211856856391680*k1^9*k2^12 + 12467244808458088448*k1^10*k2^12 + 
        455558782864773120*k1^11*k2^12 - 118175927682957312*k1^12*k2^12 - 
        16396332625678336*k1^13*k2^12 - 644766284595200*k1^14*k2^12 + 
        7596322013184*k1^15*k2^12 + 805307240448*k1^16*k2^12 + 
        6235176960*k1^17*k2^12 + 145861199015215890432*k2^13 + 
        586141306103695147008*k1*k2^13 - 219607465534590812160*k1^2*k2^13 - 
        2772890130895523545088*k1^3*k2^13 - 3906937359168149258240*k1^4*
         k2^13 - 2403421722021276680192*k1^5*k2^13 - 606934905628440707072*
         k1^6*k2^13 + 68385354575474982912*k1^7*k2^13 + 
        88297677965077168128*k1^8*k2^13 + 24485830043214692352*k1^9*k2^13 + 
        3003632425750929408*k1^10*k2^13 + 77930826911645696*k1^11*k2^13 - 
        20369946694279168*k1^12*k2^13 - 2104623532343296*k1^13*k2^13 - 
        59083011358720*k1^14*k2^13 + 476096495616*k1^15*k2^13 + 
        23342579712*k1^16*k2^13 + 83734472300527878144*k2^14 + 
        151469223209557032960*k1*k2^14 - 620834959100662513664*k1^2*k2^14 - 
        1815486942523490304000*k1^3*k2^14 - 1844336424955142733824*k1^4*
         k2^14 - 874070894338782855168*k1^5*k2^14 - 142926968378631520256*
         k1^6*k2^14 + 45534520450105704448*k1^7*k2^14 + 
        28197387034676150272*k1^8*k2^14 + 6057192421624938496*k1^9*k2^14 + 
        594202810701643776*k1^10*k2^14 + 11857095379304448*k1^11*k2^14 - 
        2517293831815168*k1^12*k2^14 - 187407989473280*k1^13*k2^14 - 
        3399071563776*k1^14*k2^14 + 13069910016*k1^15*k2^14 + 
        20195896427940937728*k2^15 - 89883119017663660032*k1*k2^15 - 
        586647956962151497728*k1^2*k2^15 - 976395259559616184320*k1^3*k2^15 - 
        739396042743713497088*k1^4*k2^15 - 266121552540609806336*k1^5*k2^15 - 
        21606358039847174144*k1^6*k2^15 + 17810580012838420480*k1^7*k2^15 + 
        7177586042869841920*k1^8*k2^15 + 1203410564030660608*k1^9*k2^15 + 
        93356598116909056*k1^10*k2^15 + 1507641515311104*k1^11*k2^15 - 
        212077461372928*k1^12*k2^15 - 10336080494592*k1^13*k2^15 - 
        91965751296*k1^14*k2^15 - 11235389877207957504*k2^16 - 
        129218636734632296448*k1*k2^16 - 357048828503114907648*k1^2*k2^16 - 
        418677562001706713088*k1^3*k2^16 - 243545458750746001408*k1^4*k2^16 - 
        65208235467291361280*k1^5*k2^16 + 46973477164875776*k1^6*k2^16 + 
        5038795379048906752*k1^7*k2^16 + 1439342860782534656*k1^8*k2^16 + 
        186379762311299072*k1^9*k2^16 + 11102138625490944*k1^10*k2^16 + 
        142591621922816*k1^11*k2^16 - 10934836592640*k1^12*k2^16 - 
        265712369664*k1^13*k2^16 - 15202192557015564288*k2^17 - 
        82940972138175135744*k1*k2^17 - 158143001817702727680*k1^2*k2^17 - 
        141851692679176912896*k1^3*k2^17 - 64282831146931453952*k1^4*k2^17 - 
        12221376009596043264*k1^5*k2^17 + 1173286580190576640*k1^6*k2^17 + 
        1071758029275267072*k1^7*k2^17 + 221972990740004864*k1^8*k2^17 + 
        21562892554076160*k1^9*k2^17 + 931190650044416*k1^10*k2^17 + 
        8549160714240*k1^11*k2^17 - 260727767040*k1^12*k2^17 - 
        9215663570908348416*k2^18 - 36295606017598685184*k1*k2^18 - 
        53336370671770927104*k1^2*k2^18 - 37816194921852829696*k1^3*k2^18 - 
        13295659266022309888*k1^4*k2^18 - 1603192178079694848*k1^5*k2^18 + 
        391126061768769536*k1^6*k2^18 + 170640967303168000*k1^7*k2^18 + 
        25337020562014208*k1^8*k2^18 + 1745453257850880*k1^9*k2^18 + 
        48780319653888*k1^10*k2^18 + 238492581888*k1^11*k2^18 - 
        3820590107115651072*k2^19 - 11865812047956541440*k1*k2^19 - 
        13952110120269774848*k1^2*k2^19 - 7877997471486443520*k1^3*k2^19 - 
        2095602075871215616*k1^4*k2^19 - 111344444212510720*k1^5*k2^19 + 
        76095581327982592*k1^6*k2^19 + 19766861746929664*k1^7*k2^19 + 
        2011411487129600*k1^8*k2^19 + 87888198893568*k1^9*k2^19 + 
        1195126554624*k1^10*k2^19 - 1186581204795654144*k2^20 - 
        2991437406969790464*k1*k2^20 - 2841893967372484608*k1^2*k2^20 - 
        1264907362275164160*k1^3*k2^20 - 240435318841409536*k1^4*k2^20 + 
        4945571436560384*k1^5*k2^20 + 9812659803258880*k1^6*k2^20 + 
        1574419069665280*k1^7*k2^20 + 98960051011584*k1^8*k2^20 + 
        2066900582400*k1^9*k2^20 - 284898800663789568*k2^21 - 
        586884062921097216*k1*k2^21 - 447540634943750144*k1^2*k2^21 - 
        152630987656790016*k1^3*k2^21 - 18239120398614528*k1^4*k2^21 + 
        2234056565587968*k1^5*k2^21 + 830252641157120*k1^6*k2^21 + 
        77114325860352*k1^7*k2^21 + 2269139435520*k1^8*k2^21 - 
        53353096629190656*k2^22 - 89201800120369152*k1*k2^22 - 
        53473931654332416*k1^2*k2^22 - 13223012354490368*k1^3*k2^22 - 
        662001596497920*k1^4*k2^22 + 261338358087680*k1^5*k2^22 + 
        42047159402496*k1^6*k2^22 + 1750912204800*k1^7*k2^22 - 
        7756678271336448*k2^23 - 10330014083973120*k1*k2^23 - 
        4680370809208832*k1^2*k2^23 - 750932686012416*k1^3*k2^23 + 
        19541094563840*k1^4*k2^23 + 15316725792768*k1^5*k2^23 + 
        970645831680*k1^6*k2^23 - 860834506997760*k2^24 - 
        882635911987200*k1*k2^24 - 281433989971968*k1^2*k2^24 - 
        21877909094400*k1^3*k2^24 + 3143362412544*k1^4*k2^24 + 
        381262233600*k1^5*k2^24 - 70610872958976*k2^25 - 
        52525503873024*k1*k2^25 - 10182998360064*k1^2*k2^25 + 
        52344913920*k1^3*k2^25 + 101166612480*k1^4*k2^25 - 
        4040423374848*k2^26 - 1946022838272*k1*k2^26 - 
        148176371712*k1^2*k2^26 + 16307453952*k1^3*k2^26 - 
        144149839872*k2^27 - 33822867456*k1*k2^27 + 1207959552*k1^2*k2^27 - 
        2415919104*k2^28)*x^3)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (5*(-162312655271362560000 - 1766502731536662528000*k1 - 
        6255585883983760588800*k1^2 - 9070588955848983183360*k1^3 - 
        4093151572193747927040*k1^4 + 2155145667909437620224*k1^5 - 
        317254815451684274176*k1^6 - 6761363337723094499328*k1^7 - 
        7380593308999612317696*k1^8 - 2996470898897187176448*k1^9 + 
        311782570935745419264*k1^10 + 840282939991018841088*k1^11 + 
        339811426826278033088*k1^12 + 31740144741663359808*k1^13 - 
        20223081979994396592*k1^14 - 7687313415566365312*k1^15 - 
        663148183258953132*k1^16 + 200479043295559428*k1^17 + 
        54800982777927683*k1^18 + 1973414000161038*k1^19 - 
        954644479266372*k1^20 - 119210857080562*k1^21 + 4445870931003*k1^22 + 
        1520641555308*k1^23 + 23815589508*k1^24 - 9227510496*k1^25 - 
        255939351*k1^26 + 32670566*k1^27 + 481644*k1^28 - 63954*k1^29 + 
        969*k1^30 - 3533005463073325056000*k2 - 23450030696632732876800*k1*
         k2 - 59542369088621437255680*k1^2*k2 - 63711998695606226780160*k1^3*
         k2 - 16230264077540759961600*k1^4*k2 + 5676130222437379866624*k1^5*
         k2 - 38766542165920217825280*k1^6*k2 - 75841516968864973586432*k1^7*
         k2 - 53828942535598969847808*k1^8*k2 - 11610294122410199949312*k1^9*
         k2 + 7651108526459072763904*k1^10*k2 + 6387321537326128247296*k1^11*
         k2 + 1734965602490038502528*k1^12*k2 - 32618376554377536320*k1^13*
         k2 - 146424113891242082048*k1^14*k2 - 35227258114083005056*k1^15*
         k2 - 631070583262582904*k1^16*k2 + 1176252604423180588*k1^17*k2 + 
        191396627993694740*k1^18*k2 - 3256855347207968*k1^19*k2 - 
        3693601723045556*k1^20*k2 - 244148708017564*k1^21*k2 + 
        24605548961128*k1^22*k2 + 3088300776640*k1^23*k2 - 
        57102202048*k1^24*k2 - 14885567340*k1^25*k2 + 89039236*k1^26*k2 + 
        30651680*k1^27*k2 - 510612*k1^28*k2 - 3876*k1^29*k2 - 
        23450030696632732876800*k2^2 - 124203573530770412666880*k1*k2^2 - 
        251880381519865357271040*k1^2*k2^2 - 213418763669932622217216*k1^3*
         k2^2 - 58631049403087768780800*k1^4*k2^2 - 97672211278572325699584*
         k1^5*k2^2 - 301037095806912552501248*k1^6*k2^2 - 
        336891602506109842882560*k1^7*k2^2 - 160684829752692825661440*k1^8*
         k2^2 + 648605217609084678144*k1^9*k2^2 + 40659135376694293038592*
         k1^10*k2^2 + 20623516424144230151680*k1^11*k2^2 + 
        3558854792818028592576*k1^12*k2^2 - 658640810185191497216*k1^13*
         k2^2 - 431531897625124823936*k1^14*k2^2 - 67810945000113780096*k1^15*
         k2^2 + 3965723681214026092*k1^16*k2^2 + 2746157577838400872*k1^17*
         k2^2 + 272622151093330464*k1^18*k2^2 - 21122891931835664*k1^19*
         k2^2 - 5702935283471564*k1^20*k2^2 - 157222593464592*k1^21*k2^2 + 
        38141073028672*k1^22*k2^2 + 2273961129472*k1^23*k2^2 - 
        110820866572*k1^24*k2^2 - 7562683544*k1^25*k2^2 + 
        193033696*k1^26*k2^2 + 5221584*k1^27*k2^2 - 86292*k1^28*k2^2 - 
        82802382353846941777920*k2^3 - 376336765648518260981760*k1*k2^3 - 
        648269500546134136848384*k1^2*k2^3 - 498970302049243304558592*k1^3*
         k2^3 - 317110773589047836147712*k1^4*k2^3 - 680138432505068425052160*
         k1^5*k2^3 - 1080749719565556855078912*k1^6*k2^3 - 
        830424514795366148603904*k1^7*k2^3 - 237667237623752131993600*k1^8*
         k2^3 + 95866322834164407543808*k1^9*k2^3 + 109567710004900242123776*
         k1^10*k2^3 + 38346430636622284836352*k1^11*k2^3 + 
        3205543987249470102528*k1^12*k2^3 - 2008729600755829540352*k1^13*
         k2^3 - 724216391337710954752*k1^14*k2^3 - 69419559411666576768*k1^15*
         k2^3 + 12017356142304261872*k1^16*k2^3 + 3586263920756635264*k1^17*
         k2^3 + 197669783702576096*k1^18*k2^3 - 34138031956798112*k1^19*
         k2^3 - 4784667602269408*k1^20*k2^3 + 3943383539456*k1^21*k2^3 + 
        28127710129664*k1^22*k2^3 + 738338281792*k1^23*k2^3 - 
        63553346960*k1^24*k2^3 - 1460310656*k1^25*k2^3 + 
        51057312*k1^26*k2^3 + 164832*k1^27*k2^3 - 188168382824259130490880*
         k2^4 - 758985487149268583055360*k1*k2^4 - 1175375008020104170438656*
         k1^2*k2^4 - 1004004240933245304176640*k1^3*k2^4 - 
        1198010646614123736465408*k1^4*k2^4 - 2120016790752428225986560*k1^5*
         k2^4 - 2340995813188741919735808*k1^6*k2^4 - 
        1271729358607644515598336*k1^7*k2^4 - 101876829635033387641856*k1^8*
         k2^4 + 294429639651168881060864*k1^9*k2^4 + 186314891445793424745728*
         k1^10*k2^4 + 45866480493932048728064*k1^11*k2^4 - 
        589132520563704596736*k1^12*k2^4 - 3319005595022500551168*k1^13*
         k2^4 - 791559515442311438016*k1^14*k2^4 - 35172280166206347648*k1^15*
         k2^4 + 16638369349228066624*k1^16*k2^4 + 3002464186329284832*k1^17*
         k2^4 + 63456997039986192*k1^18*k2^4 - 29427573424268480*k1^19*k2^4 - 
        2451748271420544*k1^20*k2^4 + 56586110157056*k1^21*k2^4 + 
        11609314013920*k1^22*k2^4 + 82169053760*k1^23*k2^4 - 
        16360005440*k1^24*k2^4 - 90392544*k1^25*k2^4 + 3781200*k1^26*k2^4 - 
        303594194859707433222144*k2^5 - 1111067828394579021791232*k1*k2^5 - 
        1653622280029789872979968*k1^2*k2^5 - 1823534797643545225199616*k1^3*
         k2^5 - 2862950281016647568326656*k1^4*k2^5 - 
        4092619872518454382952448*k1^5*k2^5 - 3391120035712842463248384*k1^6*
         k2^5 - 1206846033431182276657152*k1^7*k2^5 + 
        298732721017825959606272*k1^8*k2^5 + 505888207112165790229504*k1^9*
         k2^5 + 220411288744440642416640*k1^10*k2^5 + 36246090411994346341376*
         k1^11*k2^5 - 5357342265574864396288*k1^12*k2^5 - 
        3630809806144645888512*k1^13*k2^5 - 602592984889490309120*k1^14*
         k2^5 + 2276819941657121792*k1^15*k2^5 + 14432080994375247552*k1^16*
         k2^5 + 1727441110410582848*k1^17*k2^5 - 11234913432581248*k1^18*
         k2^5 - 15940181714740224*k1^19*k2^5 - 806111305936384*k1^20*k2^5 + 
        33177174020992*k1^21*k2^5 + 2839929842304*k1^22*k2^5 - 
        9789074432*k1^23*k2^5 - 1980673728*k1^24*k2^5 + 988992*k1^25*k2^5 - 
        370355942798193007263744*k2^6 - 1252020583656491751309312*k1*k2^6 - 
        1931186734563911402520576*k1^2*k2^6 - 2816154084137974590603264*k1^3*
         k2^6 - 4679913895748266919460864*k1^4*k2^6 - 
        5471282562396547468099584*k1^5*k2^6 - 3415626240685664229621760*k1^6*
         k2^6 - 529408105275064292376576*k1^7*k2^6 + 754373291306994273700864*
         k1^8*k2^6 + 597306478857272362184704*k1^9*k2^6 + 
        190805921010759230411776*k1^10*k2^6 + 17329410576061050276864*k1^11*
         k2^6 - 7674127472740213848064*k1^12*k2^6 - 2864682212203343506688*
         k1^13*k2^6 - 330623314052170514432*k1^14*k2^6 + 
        17990060506990586880*k1^15*k2^6 + 8695771042882471872*k1^16*k2^6 + 
        709688123607393024*k1^17*k2^6 - 20957983004172288*k1^18*k2^6 - 
        5788648602493952*k1^19*k2^6 - 171833685663104*k1^20*k2^6 + 
        9646728360960*k1^21*k2^6 + 410492154880*k1^22*k2^6 - 
        3127432704*k1^23*k2^6 - 92323392*k1^24*k2^6 - 
        357720166758997643231232*k2^7 - 1134292973156625423532032*k1*k2^7 - 
        1949201908928418901131264*k1^2*k2^7 - 3534517328794479224684544*k1^3*
         k2^7 - 5599029679597386516922368*k1^4*k2^7 - 
        5351014226250141377888256*k1^5*k2^7 - 2349874131516350197727232*k1^6*
         k2^7 + 341779167292626357354496*k1^7*k2^7 + 982643829137637860679680*
         k1^8*k2^7 + 524116695810603690594304*k1^9*k2^7 + 
        123794029371930887706624*k1^10*k2^7 + 1817085362509048333312*k1^11*
         k2^7 - 6765671674557767220736*k1^12*k2^7 - 1709854781107665876992*
         k1^13*k2^7 - 132295611298297769984*k1^14*k2^7 + 
        15224453101302667264*k1^15*k2^7 + 3819757253272953344*k1^16*k2^7 + 
        212479963790342144*k1^17*k2^7 - 10309975209435136*k1^18*k2^7 - 
        1442942184216576*k1^19*k2^7 - 23142689832960*k1^20*k2^7 + 
        1586452017152*k1^21*k2^7 + 32523260928*k1^22*k2^7 - 
        208303104*k1^23*k2^7 - 283573243289156355883008*k2^8 - 
        858439842238176763576320*k1*k2^8 - 1749232487932309417230336*k1^2*
         k2^8 - 3617379550536168215937024*k1^3*k2^8 - 
        5169276958138330888765440*k1^4*k2^8 - 3940044161856892621848576*k1^5*
         k2^8 - 927818339967885337174016*k1^6*k2^8 + 889087727342220737839104*
         k1^7*k2^8 + 895580737930595179119616*k1^8*k2^8 + 
        356098142571978252125184*k1^9*k2^8 + 60236943225368222771968*k1^10*
         k2^8 - 4769216481664301947392*k1^11*k2^8 - 4315729443089409451520*
         k1^12*k2^8 - 795665738633045629440*k1^13*k2^8 - 
        38177195376827983360*k1^14*k2^8 + 7674972803810432512*k1^15*k2^8 + 
        1252176007319236096*k1^16*k2^8 + 46724280391844352*k1^17*k2^8 - 
        2948607703360000*k1^18*k2^8 - 245601400952320*k1^19*k2^8 - 
        1815982728192*k1^20*k2^8 + 141761170944*k1^21*k2^8 + 
        1093158144*k1^22*k2^8 - 190764409386261503016960*k2^9 - 
        577068770489126407372800*k1*k2^9 - 1460000992097199206694912*k1^2*
         k2^9 - 3131986946140832092651520*k1^3*k2^9 - 
        3860073133298153237839872*k1^4*k2^9 - 2199865015123754813128704*k1^5*
         k2^9 + 90729021758016689143808*k1^6*k2^9 + 948576892052058903134208*
         k1^7*k2^9 + 624665100456081872226304*k1^8*k2^9 + 
        192065996518383724174336*k1^9*k2^9 + 21214999651021639029760*k1^10*
         k2^9 - 4852558040934342504448*k1^11*k2^9 - 2114369126993479066624*
         k1^12*k2^9 - 294417009420366661632*k1^13*k2^9 - 
        7543010134538685440*k1^14*k2^9 + 2689328471878066176*k1^15*k2^9 + 
        308510046344610816*k1^16*k2^9 + 7521170604652544*k1^17*k2^9 - 
        540838212244480*k1^18*k2^9 - 27471148032000*k1^19*k2^9 - 
        66594444288*k1^20*k2^9 + 5392481280*k1^21*k2^9 - 
        115413754097825281474560*k2^10 - 393683321853497095225344*k1*k2^10 - 
        1204035400985134814986240*k1^2*k2^10 - 2405108394559908365205504*k1^3*
         k2^10 - 2432038344964360229126144*k1^4*k2^10 - 
        896962143393666123169792*k1^5*k2^10 + 484523576823156383105024*k1^6*
         k2^10 + 705063298535756023119872*k1^7*k2^10 + 
        348651496069717081951232*k1^8*k2^10 + 83634381979216736081920*k1^9*
         k2^10 + 4658770530949223034880*k1^10*k2^10 - 2838041407732094914560*
         k1^11*k2^10 - 818088606994187814912*k1^12*k2^10 - 
        87652874147257960448*k1^13*k2^10 - 841375361267998720*k1^14*k2^10 + 
        683940372917903360*k1^15*k2^10 + 56690983409850368*k1^16*k2^10 + 
        871324840364032*k1^17*k2^10 - 63173463465984*k1^18*k2^10 - 
        1830996627456*k1^19*k2^10 - 366904320*k1^20*k2^10 - 
        71578785791544926404608*k2^11 - 315075279140164579885056*k1*k2^11 - 
        995841286430833737990144*k1^2*k2^11 - 1681847199131152356999168*k1^3*
         k2^11 - 1325323296995503454027776*k1^4*k2^11 - 
        205627483640079421472768*k1^5*k2^11 + 463264761546117282365440*k1^6*
         k2^11 + 410074942697398491987968*k1^7*k2^11 + 
        160258152666870814117888*k1^8*k2^11 + 29784736117451982782464*k1^9*
         k2^11 + 75664497678512119808*k1^10*k2^11 - 1195553042109352329216*
         k1^11*k2^11 - 252951952798919323648*k1^12*k2^11 - 
        21072259872989315072*k1^13*k2^11 + 12256311318495232*k1^14*k2^11 + 
        126963094703767552*k1^15*k2^11 + 7574048572256256*k1^16*k2^11 + 
        69775543664640*k1^17*k2^11 - 4313500459008*k1^18*k2^11 - 
        55374372864*k1^19*k2^11 - 52512546523360763314176*k2^12 - 
        279274425528152472158208*k1*k2^12 - 776362952794966326771712*k1^2*
         k2^12 - 1053734893516658406064128*k1^3*k2^12 - 
        614240900649657072910336*k1^4*k2^12 + 54700681343423726780416*k1^5*
         k2^12 + 303413400722429192658944*k1^6*k2^12 + 
        196523566013294562951168*k1^7*k2^12 + 61937499710937046147072*k1^8*
         k2^12 + 8778095954391024541696*k1^9*k2^12 - 432866692287238610944*
         k1^10*k2^12 - 385123208034892128256*k1^11*k2^12 - 
        62526446084238704640*k1^12*k2^12 - 4064795805839523840*k1^13*k2^12 + 
        23171905498546176*k1^14*k2^12 + 16870097743609856*k1^15*k2^12 + 
        697587253100544*k1^16*k2^12 + 3515928354816*k1^17*k2^12 - 
        131849515008*k1^18*k2^12 - 42965296235100380332032*k2^13 - 
        228948501356818892587008*k1*k2^13 - 525663259044635530493952*k1^2*
         k2^13 - 563411814359575729537024*k1^3*k2^13 - 
        221154121869682253430784*k1^4*k2^13 + 102783406218505361391616*k1^5*
         k2^13 + 158782490949847557832704*k1^6*k2^13 + 
        79737535787199349784576*k1^7*k2^13 + 20410360558052057497600*k1^8*
         k2^13 + 2167379390917297537024*k1^9*k2^13 - 210765139862439182336*
         k1^10*k2^13 - 96582296400969203712*k1^11*k2^13 - 
        12233706214634160128*k1^12*k2^13 - 617123224514461696*k1^13*k2^13 + 
        4301575421624320*k1^14*k2^13 + 1526315334762496*k1^15*k2^13 + 
        39692732940288*k1^16*k2^13 + 85319958528*k1^17*k2^13 - 
        32706928765259841798144*k2^14 - 155807227930119068712960*k1*k2^14 - 
        291725625480852657405952*k1^2*k2^14 - 241160406099783096729600*k1^3*
         k2^14 - 44304959579150019559424*k1^4*k2^14 + 76625590030020354244608*
         k1^5*k2^14 + 69546944661070754742272*k1^6*k2^14 + 
        27685128259512022204416*k1^7*k2^14 + 5765839351047560921088*k1^8*
         k2^14 + 453829078202123386880*k1^9*k2^14 - 61379485282459320320*
         k1^10*k2^14 - 18825310957609811968*k1^11*k2^14 - 
        1854667892994867200*k1^12*k2^14 - 71073311182028800*k1^13*k2^14 + 
        416083583959040*k1^14*k2^14 + 84468252278784*k1^15*k2^14 + 
        1052475310080*k1^16*k2^14 - 20774297057349209161728*k2^15 - 
        84495289371793878417408*k1*k2^15 - 127337007363503032369152*k1^2*
         k2^15 - 74844856699708382380032*k1^3*k2^15 + 10614324916128601079808*
         k1^4*k2^15 + 40935862538435470295040*k1^5*k2^15 + 
        25723303797017495207936*k1^6*k2^15 + 8201819463840166313984*k1^7*
         k2^15 + 1389296535950125236224*k1^8*k2^15 + 81205659436488589312*
         k1^9*k2^15 - 12638723748743872512*k1^10*k2^15 - 
        2805768037148917760*k1^11*k2^15 - 210055783372029952*k1^12*k2^15 - 
        5823589532041216*k1^13*k2^15 + 21667159474176*k1^14*k2^15 + 
        2161579130880*k1^15*k2^15 - 10561911171474234802176*k2^16 - 
        35693357456324482301952*k1*k2^16 - 41386566693618590416896*k1^2*
         k2^16 - 12064262332711646527488*k1^3*k2^16 + 15063571304420672667648*
         k1^4*k2^16 + 17039431021007928557568*k1^5*k2^16 + 
        7970473953638485786624*k1^6*k2^16 + 2046187105619042238464*k1^7*
         k2^16 + 281067712939388567552*k1^8*k2^16 + 12351896349371006976*k1^9*
         k2^16 - 1900062773290663936*k1^10*k2^16 - 309432442117554176*k1^11*
         k2^16 - 16708593122017280*k1^12*k2^16 - 301328442458112*k1^13*
         k2^16 + 475129380864*k1^14*k2^16 - 4199218524273468506112*k2^17 - 
        11305044566878250336256*k1*k2^17 - 8603651259588931485696*k1^2*
         k2^17 + 2605206526538963484672*k1^3*k2^17 + 8104030731382505865216*
         k1^4*k2^17 + 5634387471053059522560*k1^5*k2^17 + 
        2038336058530305671168*k1^6*k2^17 + 421410886619284635648*k1^7*
         k2^17 + 46557335024627613696*k1^8*k2^17 + 1555928219651407872*k1^9*
         k2^17 - 205979802080116736*k1^10*k2^17 - 23809018784907264*k1^11*
         k2^17 - 831342750990336*k1^12*k2^17 - 7370504404992*k1^13*k2^17 - 
        1256116062986472259584*k2^18 - 2394775426423304749056*k1*k2^18 - 
        213507117036031967232*k1^2*k2^18 + 2761275870638755545088*k1^3*
         k2^18 + 2956141086658792783872*k1^4*k2^18 + 1483252970412301615104*
         k1^5*k2^18 + 422601205547739906048*k1^6*k2^18 + 
        69884586207238684672*k1^7*k2^18 + 6103408505573867520*k1^8*k2^18 + 
        154302544669573120*k1^9*k2^18 - 15344582730448896*k1^10*k2^18 - 
        1141086757060608*k1^11*k2^18 - 19436438028288*k1^12*k2^18 - 
        252081623834032078848*k2^19 - 158834055433798287360*k1*k2^19 + 
        673894973081579945984*k1^2*k2^19 + 1149701559388125265920*k1^3*
         k2^19 + 805302497891146792960*k1^4*k2^19 + 309088470322273845248*
         k1^5*k2^19 + 69555352848163667968*k1^6*k2^19 + 
        9047317950939267072*k1^7*k2^19 + 604955649407713280*k1^8*k2^19 + 
        11129257543598080*k1^9*k2^19 - 705759673319424*k1^10*k2^19 - 
        25637966315520*k1^11*k2^19 - 15883405543379828736*k2^20 + 
        114970306535881703424*k1*k2^20 + 321910719687680851968*k1^2*k2^20 + 
        323467882893410304000*k1^3*k2^20 + 168328420854836756480*k1^4*k2^20 + 
        50353755793125277696*k1^5*k2^20 + 8846827954771066880*k1^6*k2^20 + 
        876868368450191360*k1^7*k2^20 + 42372124450488320*k1^8*k2^20 + 
        512119139205120*k1^9*k2^20 - 15146236772352*k1^10*k2^20 + 
        10949553003417305088*k2^21 + 59125875356819521536*k1*k2^21 + 
        92100132186405994496*k1^2*k2^21 + 67401849611973820416*k1^3*k2^21 + 
        27055865481339600896*k1^4*k2^21 + 6278623212347588608*k1^5*k2^21 + 
        836741349779701760*k1^6*k2^21 + 59670641330094080*k1^7*k2^21 + 
        1861748093091840*k1^8*k2^21 + 11174695403520*k1^9*k2^21 + 
        5375079577892683776*k2^22 + 16716454676983185408*k1*k2^22 + 
        18917947343854632960*k1^2*k2^22 + 10632356807932116992*k1^3*k2^22 + 
        3298358716377595904*k1^4*k2^22 + 578764621616250880*k1^5*k2^22 + 
        55332767310807040*k1^6*k2^22 + 2537670857195520*k1^7*k2^22 + 
        38488296652800*k1^8*k2^22 + 1453604754520276992*k2^23 + 
        3336653861749260288*k1*k2^23 + 2907758924511838208*k1^2*k2^23 + 
        1262469374250319872*k1^3*k2^23 + 295767874239201280*k1^4*k2^23 + 
        37174186145218560*k1^5*k2^23 + 2281266846105600*k1^6*k2^23 + 
        50682962903040*k1^7*k2^23 + 278054488479105024*k2^24 + 
        495801539651174400*k1*k2^24 + 334759166692294656*k1^2*k2^24 + 
        109846529153433600*k1^3*k2^24 + 18430180133437440*k1^4*k2^24 + 
        1485860209950720*k1^5*k2^24 + 44116947763200*k1^6*k2^24 + 
        39664123172093952*k2^25 + 55092812521144320*k1*k2^25 + 
        28182282409869312*k1^2*k2^25 + 6629776479485952*k1^3*k2^25 + 
        713722699972608*k1^4*k2^25 + 27834407976960*k1^5*k2^25 + 
        4237908655472640*k2^26 + 4475667710214144*k1*k2^26 + 
        1644604717793280*k1^2*k2^26 + 248503854956544*k1^3*k2^26 + 
        12947514458112*k1^4*k2^26 + 331530941497344*k2^27 + 
        252138202595328*k1*k2^27 + 59603945521152*k1^2*k2^27 + 
        4363149901824*k1^3*k2^27 + 18009871613952*k2^28 + 
        8827768406016*k1*k2^28 + 1012270104576*k1^2*k2^28 + 
        608811614208*k2^29 + 144955146240*k1*k2^29 + 9663676416*k2^30)*x^4)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^6*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (16*(-202890819089203200000 - 747314516978565120000*k1 + 
        315877470404345856000*k1^2 + 4526679541796359372800*k1^3 + 
        6625815246313944514560*k1^4 + 1797096827374893268992*k1^5 - 
        3705580961855351816192*k1^6 - 2580627695573979889664*k1^7 + 
        1927195732670195744768*k1^8 + 3577318384431701229568*k1^9 + 
        2130663518905165481984*k1^10 + 502050970863787568128*k1^11 - 
        89774035431585052992*k1^12 - 96429610848898301632*k1^13 - 
        25428096556058440112*k1^14 - 792467554421632512*k1^15 + 
        1172021962389169748*k1^16 + 279180061416994468*k1^17 + 
        10144157065900083*k1^18 - 5912451633268642*k1^19 - 
        945544463317172*k1^20 + 3145241653278*k1^21 + 12904245787163*k1^22 + 
        816734242828*k1^23 - 65304535132*k1^24 - 7629096224*k1^25 + 
        130310105*k1^26 + 29187062*k1^27 - 243780*k1^28 - 48450*k1^29 + 
        969*k1^30 - 1494629033957130240000*k2 - 3569751244752814080000*k1*
         k2 + 9372581486767846195200*k1^2*k2 + 36145995915981540556800*k1^3*
         k2 + 31042206820358827278336*k1^4*k2 - 13614293694701339934720*k1^5*
         k2 - 32743314441690475921408*k1^6*k2 - 576398832085699330048*k1^7*
         k2 + 32434914836398321844224*k1^8*k2 + 31403657612525572714496*k1^9*
         k2 + 13372849990602944078848*k1^10*k2 + 1534271353814090342400*k1^11*
         k2 - 1160988082387945586048*k1^12*k2 - 613003930815668797376*k1^13*
         k2 - 108912155217319607424*k1^14*k2 + 7000246697514295648*k1^15*k2 + 
        6671689575343688680*k1^16*k2 + 1034766614668407972*k1^17*k2 - 
        22102457320547216*k1^18*k2 - 25986650846012444*k1^19*k2 - 
        2484092649707712*k1^20*k2 + 131171944755400*k1^21*k2 + 
        35477932394752*k1^22*k2 + 871837989384*k1^23*k2 - 
        181036531960*k1^24*k2 - 8637609772*k1^25*k2 + 449463248*k1^26*k2 + 
        19614260*k1^27*k2 - 689520*k1^28*k2 - 3569751244752814080000*k2^2 + 
        957667209525382348800*k1*k2^2 + 60176372912781168476160*k1^2*k2^2 + 
        117416521119959818960896*k1^3*k2^2 + 26763815473244276785152*k1^4*
         k2^2 - 117596416125920200359936*k1^5*k2^2 - 77806687460870160449536*
         k1^6*k2^2 + 97164098422473366159360*k1^7*k2^2 + 
        176970549596242328711168*k1^8*k2^2 + 117514159067434556052480*k1^9*
         k2^2 + 35284919166137433649664*k1^10*k2^2 - 1122040516294570670848*
         k1^11*k2^2 - 4867153392939749066688*k1^12*k2^2 - 
        1685708583938002073344*k1^13*k2^2 - 182896726149887065408*k1^14*
         k2^2 + 40744455193548847152*k1^15*k2^2 + 15929792616138574244*k1^16*
         k2^2 + 1571510213031203660*k1^17*k2^2 - 146947435035897132*k1^18*
         k2^2 - 46466809787553220*k1^19*k2^2 - 2476074077908456*k1^20*k2^2 + 
        304148062422552*k1^21*k2^2 + 37931869636232*k1^22*k2^2 - 
        134979443320*k1^23*k2^2 - 163094894540*k1^24*k2^2 - 
        2373559012*k1^25*k2^2 + 276485220*k1^26*k2^2 + 1335180*k1^27*k2^2 - 
        85680*k1^28*k2^2 + 638444806350254899200*k2^3 + 
        48060753993599255838720*k1*k2^3 + 195185952823748868440064*k1^2*
         k2^3 + 202223634110508133515264*k1^3*k2^3 - 118972806957140105232384*
         k1^4*k2^3 - 290448462115167125372928*k1^5*k2^3 + 
        70840548029077459075072*k1^6*k2^3 + 506753984150313168863232*k1^7*
         k2^3 + 520585942407773928134656*k1^8*k2^3 + 254785426213741746988032*
         k1^9*k2^3 + 48301592500417425470464*k1^10*k2^3 - 
        13817234443433618640896*k1^11*k2^3 - 10995371793249373830400*k1^12*
         k2^3 - 2690762281289521848384*k1^13*k2^3 - 119376001765120679680*
         k1^14*k2^3 + 90972691123780811520*k1^15*k2^3 + 
        21804437649604887528*k1^16*k2^3 + 1194656984260781024*k1^17*k2^3 - 
        265967841096664120*k1^18*k2^3 - 46119370341272800*k1^19*k2^3 - 
        1012624011130800*k1^20*k2^3 + 305978003869056*k1^21*k2^3 + 
        20788367708240*k1^22*k2^3 - 536162477760*k1^23*k2^3 - 
        66348236600*k1^24*k2^3 + 218771680*k1^25*k2^3 + 52541160*k1^26*k2^3 - 
        171360*k1^27*k2^3 + 24030376996799627919360*k2^4 + 
        175362408115663483699200*k1*k2^4 + 404780356491796316946432*k1^2*
         k2^4 + 203710140334114414264320*k1^3*k2^4 - 339365365896528757653504*
         k1^4*k2^4 - 161681261788906341335040*k1^5*k2^4 + 
        810438456408896331350016*k1^6*k2^4 + 1356564601412485534986240*k1^7*
         k2^4 + 986830507164032512324096*k1^8*k2^4 + 358993957349706136848640*
         k1^9*k2^4 + 26539359698145997780992*k1^10*k2^4 - 
        34513912614148381792640*k1^11*k2^4 - 15988250657775563880352*k1^12*
         k2^4 - 2778785559725939782640*k1^13*k2^4 + 69439985864909519360*
         k1^14*k2^4 + 119171305478956737840*k1^15*k2^4 + 
        19393563404732054512*k1^16*k2^4 + 339942542787396080*k1^17*k2^4 - 
        262505275050302000*k1^18*k2^4 - 28681941703682080*k1^19*k2^4 + 
        78462688036608*k1^20*k2^4 + 172094270860400*k1^21*k2^4 + 
        6318008995040*k1^22*k2^4 - 284004729360*k1^23*k2^4 - 
        13217259600*k1^24*k2^4 + 142801680*k1^25*k2^4 + 3059280*k1^26*k2^4 + 
        70144963246265393479680*k2^5 + 364402247323850700226560*k1*k2^5 + 
        610629925421454509211648*k1^2*k2^5 + 175350654647406642069504*k1^3*
         k2^5 - 201864604194956026183680*k1^4*k2^5 + 793049566183194853638144*
         k1^5*k2^5 + 2251548355249072614285312*k1^6*k2^5 + 
        2378100442130879345688576*k1^7*k2^5 + 1314292466505155794913792*k1^8*
         k2^5 + 340900243182439478706176*k1^9*k2^5 - 26237906737600788709632*
         k1^10*k2^5 - 50586517449110742436096*k1^11*k2^5 - 
        16328152761572565517536*k1^12*k2^5 - 1920345445242242840832*k1^13*
         k2^5 + 225426146025705071392*k1^14*k2^5 + 105071886249544076288*
         k1^15*k2^5 + 11937173839390437216*k1^16*k2^5 - 
        196528502000412800*k1^17*k2^5 - 165958846462080576*k1^18*k2^5 - 
        11829417436939392*k1^19*k2^5 + 269797074611808*k1^20*k2^5 + 
        59196490646912*k1^21*k2^5 + 1043225883936*k1^22*k2^5 - 
        67739172480*k1^23*k2^5 - 1241234400*k1^24*k2^5 + 
        12579840*k1^25*k2^5 + 121467415774616900075520*k2^6 + 
        529145869287808743505920*k1*k2^6 + 738983578972703674073088*k1^2*
         k2^6 + 339656933648917798846464*k1^3*k2^6 + 694411534084090605600768*
         k1^4*k2^6 + 2542637003866086964150272*k1^5*k2^6 + 
        3820149286428271809347584*k1^6*k2^6 + 3005260931535023224717312*k1^7*
         k2^6 + 1287512692323015210221568*k1^8*k2^6 + 
        207370459655100588455424*k1^9*k2^6 - 74941109745659808400128*k1^10*
         k2^6 - 51603025352892255134336*k1^11*k2^6 - 12305719066887179208448*
         k1^12*k2^6 - 848937554821487454400*k1^13*k2^6 + 
        246339270950536115712*k1^14*k2^6 + 66673498052115255040*k1^15*k2^6 + 
        5253044620028163200*k1^16*k2^6 - 260868214512311040*k1^17*k2^6 - 
        71887235410494336*k1^18*k2^6 - 3312143841836800*k1^19*k2^6 + 
        129936059208832*k1^20*k2^6 + 12791696360384*k1^21*k2^6 + 
        77514975360*k1^22*k2^6 - 7818410880*k1^23*k2^6 - 
        42631680*k1^24*k2^6 + 151184534082231069573120*k2^7 + 
        583314309220201251471360*k1*k2^7 + 778257742654421211807744*k1^2*
         k2^7 + 813494956790097059512320*k1^3*k2^7 + 
        2126188746432984800919552*k1^4*k2^7 + 4251148371815528621506560*k1^5*
         k2^7 + 4639961050960558880571392*k1^6*k2^7 + 
        2881829813846058618552320*k1^7*k2^7 + 946404083047041664889856*k1^8*
         k2^7 + 51355339025858740273152*k1^9*k2^7 - 90477977203451823373056*
         k1^10*k2^7 - 39366988588955337932800*k1^11*k2^7 - 
        7050818032968655753344*k1^12*k2^7 - 168062956436389197824*k1^13*
         k2^7 + 170994683055007336960*k1^14*k2^7 + 31614650951841566720*k1^15*
         k2^7 + 1674279337123236352*k1^16*k2^7 - 141646447243204608*k1^17*
         k2^7 - 21978689370483200*k1^18*k2^7 - 629009727257600*k1^19*k2^7 + 
        32893798155904*k1^20*k2^7 + 1703320606720*k1^21*k2^7 - 
        101955840*k1^22*k2^7 - 356428800*k1^23*k2^7 + 
        145828577305050312867840*k2^8 + 510909678351762094817280*k1*k2^8 + 
        759462065160475245281280*k1^2*k2^8 + 1415016354651664189685760*k1^3*
         k2^8 + 3336751020890532467957760*k1^4*k2^8 + 
        4982883624743866834391040*k1^5*k2^8 + 4319801382241316622172160*k1^6*
         k2^8 + 2161586913498998196965376*k1^7*k2^8 + 
        517876426219057092489216*k1^8*k2^8 - 45294624840656739048960*k1^9*
         k2^8 - 74138452744146855155200*k1^10*k2^8 - 23377766015761504459392*
         k1^11*k2^8 - 3126523934915426339072*k1^12*k2^8 + 
        65013865498313537280*k1^13*k2^8 + 85118182934202771200*k1^14*k2^8 + 
        11442417368766936576*k1^15*k2^8 + 384996408346040576*k1^16*k2^8 - 
        48082435610141440*k1^17*k2^8 - 4773477209802240*k1^18*k2^8 - 
        78914843580800*k1^19*k2^8 + 4852727777280*k1^20*k2^8 + 
        128432855040*k1^21*k2^8 - 238129920*k1^22*k2^8 + 
        113535484078169354403840*k2^9 + 370725550641967320268800*k1*k2^9 + 
        720254280333323719802880*k1^2*k2^9 + 1832879904192326198558720*k1^3*
         k2^9 + 3724771077616750775214080*k1^4*k2^9 + 
        4501328548058426013368320*k1^5*k2^9 + 3204850301183755625267200*k1^6*
         k2^9 + 1289965766481680960626688*k1^7*k2^9 + 
        197155871358156678108160*k1^8*k2^9 - 69042204989785323586560*k1^9*
         k2^9 - 45944120885363241135360*k1^10*k2^9 - 11084458700796470053376*
         k1^11*k2^9 - 1083320259047830906880*k1^12*k2^9 + 
        73104844673251525120*k1^13*k2^9 + 31791197361701399040*k1^14*k2^9 + 
        3192035965232173568*k1^15*k2^9 + 62312291555338240*k1^16*k2^9 - 
        11055832642112000*k1^17*k2^9 - 725324660409600*k1^18*k2^9 - 
        6131863168000*k1^19*k2^9 + 396648913920*k1^20*k2^9 + 
        4219944960*k1^21*k2^9 + 74145110128393464053760*k2^10 + 
        243483720913105673256960*k1*k2^10 + 683479933073024563216384*k1^2*
         k2^10 + 1895309154688078834073600*k1^3*k2^10 + 
        3271813824544134537920512*k1^4*k2^10 + 3287904581535175806820352*k1^5*
         k2^10 + 1941544218472172525568000*k1^6*k2^10 + 
        615375537240469282275328*k1^7*k2^10 + 35863329958505408613376*k1^8*
         k2^10 - 52232195892461075611648*k1^9*k2^10 - 22542561676280694405632*
         k1^10*k2^10 - 4267402782996142096896*k1^11*k2^10 - 
        294380670169370056192*k1^12*k2^10 + 34953816953035112960*k1^13*
         k2^10 + 9067089788534112768*k1^14*k2^10 + 685890125261572608*k1^15*
         k2^10 + 6666620788305408*k1^16*k2^10 - 1736779789592064*k1^17*
         k2^10 - 73727308170240*k1^18*k2^10 - 255461391360*k1^19*k2^10 + 
        13990588416*k1^20*k2^10 + 44269767438746486046720*k2^11 + 
        172856701218850540093440*k1*k2^11 + 639902565777114891223040*k1^2*
         k2^11 + 1636930844949318868008960*k1^3*k2^11 + 
        2372946052809957502861312*k1^4*k2^11 + 1996761097350560090046464*k1^5*
         k2^11 + 974522653280893485096960*k1^6*k2^11 + 
        231763859422163176849408*k1^7*k2^11 - 14257826794238033264640*k1^8*
         k2^11 - 28221075646744975290368*k1^9*k2^11 - 8962627010917416688640*
         k1^10*k2^11 - 1347848448053924397056*k1^11*k2^11 - 
        62695014279200142336*k1^12*k2^11 + 11086039445315784704*k1^13*k2^11 + 
        1977410152228858880*k1^14*k2^11 + 112114734139056128*k1^15*k2^11 + 
        394476934339584*k1^16*k2^11 - 179896209530880*k1^17*k2^11 - 
        4525506693120*k1^18*k2^11 - 3837173760*k1^19*k2^11 + 
        28809450203141756682240*k2^12 + 147650450644186642513920*k1*k2^12 + 
        558954429070932806533120*k1^2*k2^12 + 1205175074666513976623104*k1^3*
         k2^12 + 1455036155602285206822912*k1^4*k2^12 + 
        1023525693996509247098880*k1^5*k2^12 + 407531396515312707747840*k1^6*
         k2^12 + 65586808591976249450496*k1^7*k2^12 - 16731366663553281255424*
         k1^8*k2^12 - 11855959851156324567040*k1^9*k2^12 - 
        2918915558202824601600*k1^10*k2^12 - 350665775222527791104*k1^11*
         k2^12 - 10435414706119661568*k1^12*k2^12 + 2531049070462208000*k1^13*
         k2^12 + 325606385876520960*k1^14*k2^12 + 13545380099457024*k1^15*
         k2^12 + 2553910947840*k1^16*k2^12 - 11135576739840*k1^17*k2^12 - 
        127323893760*k1^18*k2^12 + 22715453945259483463680*k2^13 + 
        132061209959713690091520*k1*k2^13 + 429721138229258323951616*k1^2*
         k2^13 + 758677956167614503387136*k1^3*k2^13 + 
        760612018506079221555200*k1^4*k2^13 + 445033107831261898833920*k1^5*
         k2^13 + 141392244850961753571328*k1^6*k2^13 + 
        11573862507254687940608*k1^7*k2^13 - 8963945668681440563200*k1^8*
         k2^13 - 3992500118396234670080*k1^9*k2^13 - 779976607473115807744*
         k1^10*k2^13 - 74898743026706325504*k1^11*k2^13 - 
        1356031900188282880*k1^12*k2^13 + 422270014653317120*k1^13*k2^13 + 
        39304037661736960*k1^14*k2^13 + 1143990097346560*k1^15*k2^13 - 
        1179214848000*k1^16*k2^13 - 313290915840*k1^17*k2^13 + 
        18865887137101955727360*k2^14 + 104704109263098799718400*k1*k2^14 + 
        280325290107232697909248*k1^2*k2^14 + 406093589723736537661440*k1^3*
         k2^14 + 338483135020224128122880*k1^4*k2^14 + 
        163608304945176462704640*k1^5*k2^14 + 40024941612866643083264*k1^6*
         k2^14 - 276639660087550033920*k1^7*k2^14 - 3389642113478390865920*
         k1^8*k2^14 - 1087527769383726489600*k1^9*k2^14 - 
        169883846124928786432*k1^10*k2^14 - 12971500347689328640*k1^11*
         k2^14 - 138502644802764800*k1^12*k2^14 + 50606528455966720*k1^13*
         k2^14 + 3288063251251200*k1^14*k2^14 + 60394561536000*k1^15*k2^14 - 
        53119549440*k1^16*k2^14 + 13960547901746506629120*k2^15 + 
        68777089976172250398720*k1*k2^15 + 152547292601274694172672*k1^2*
         k2^15 + 183362846850631066976256*k1^3*k2^15 + 
        127351760257646181842944*k1^4*k2^15 + 50360434973033614540800*k1^5*
         k2^15 + 8905401024757617688576*k1^6*k2^15 - 1097686614466308341760*
         k1^7*k2^15 - 983075582198562930688*k1^8*k2^15 - 
        238817743664296755200*k1^9*k2^15 - 29708630248575090688*k1^10*k2^15 - 
        1778450969823019008*k1^11*k2^15 - 11308390752321536*k1^12*k2^15 + 
        4146159854551040*k1^13*k2^15 + 170521867714560*k1^14*k2^15 + 
        1500438331392*k1^15*k2^15 + 8597136247021531299840*k2^16 + 
        36900555239291183431680*k1*k2^16 + 68795390948319478874112*k1^2*
         k2^16 + 69308963264685962919936*k1^3*k2^16 + 40119518201555400130560*
         k1^4*k2^16 + 12777581646977221263360*k1^5*k2^16 + 
        1424288763663267004416*k1^6*k2^16 - 468140533096703066112*k1^7*
         k2^16 - 223408916504092180480*k1^8*k2^16 - 41724411171522314240*k1^9*
         k2^16 - 4067906544186032128*k1^10*k2^16 - 185518789744328704*k1^11*
         k2^16 - 738863416606720*k1^12*k2^16 + 208585730949120*k1^13*k2^16 + 
        4131431055360*k1^14*k2^16 + 4341241792857786286080*k2^17 + 
        16191188855996680765440*k1*k2^17 + 25643682981332153204736*k1^2*
         k2^17 + 21772696175052102696960*k1^3*k2^17 + 10459852974860192317440*
         k1^4*k2^17 + 2611589724596862320640*k1^5*k2^17 + 
        115236922554479935488*k1^6*k2^17 - 126160933403844280320*k1^7*k2^17 - 
        39689596893081436160*k1^8*k2^17 - 5664773319445708800*k1^9*k2^17 - 
        419356772556734464*k1^10*k2^17 - 13793361313136640*k1^11*k2^17 - 
        35221639004160*k1^12*k2^17 + 4869964431360*k1^13*k2^17 + 
        1799020983999631196160*k2^18 + 5829895767711268208640*k1*k2^18 + 
        7882882973578617815040*k1^2*k2^18 + 5640050151689389998080*k1^3*
         k2^18 + 2224870071410050334720*k1^4*k2^18 + 414621132142526464000*
         k1^5*k2^18 - 14022329371253145600*k1^6*k2^18 - 
        24542737778203033600*k1^7*k2^18 - 5414766395873034240*k1^8*k2^18 - 
        575521722930298880*k1^9*k2^18 - 30541186299330560*k1^10*k2^18 - 
        648776849817600*k1^11*k2^18 - 884877557760*k1^12*k2^18 + 
        613673238706449285120*k2^19 + 1725377213584402022400*k1*k2^19 + 
        1990802187871226429440*k1^2*k2^19 + 1193051244540628828160*k1^3*
         k2^19 + 378819418826930913280*k1^4*k2^19 + 47675619671523983360*k1^5*
         k2^19 - 6968416553443000320*k1^6*k2^19 - 3523465422905016320*k1^7*
         k2^19 - 548213487970549760*k1^8*k2^19 - 41116604353740800*k1^9*
         k2^19 - 1397776515072000*k1^10*k2^19 - 14458615234560*k1^11*k2^19 + 
        172537721358440202240*k2^20 + 419133809465913507840*k1*k2^20 + 
        410352835880630091776*k1^2*k2^20 + 203335478263378083840*k1^3*k2^20 + 
        50206364980129300480*k1^4*k2^20 + 3253632217249218560*k1^5*k2^20 - 
        1339589017665011712*k1^6*k2^20 - 366806700334776320*k1^7*k2^20 - 
        38797419683512320*k1^8*k2^20 - 1839801150996480*k1^9*k2^20 - 
        30175216533504*k1^10*k2^20 + 39917505663420334080*k2^21 + 
        83156488979019202560*k1*k2^21 + 68309546275113533440*k1^2*k2^21 + 
        27382709066609459200*k1^3*k2^21 + 4943819580694855680*k1^4*k2^21 - 
        14351315899514880*k1^5*k2^21 - 160369220496916480*k1^6*k2^21 - 
        26302842142720000*k1^7*k2^21 - 1712360899215360*k1^8*k2^21 - 
        38744295997440*k1^9*k2^21 + 7559680816274472960*k2^22 + 
        13348435262995169280*k1*k2^22 + 9034879878802964480*k1^2*k2^22 + 
        2828098841954222080*k1^3*k2^22 + 329113228091064320*k1^4*k2^22 - 
        31302276370923520*k1^5*k2^22 - 12401793354956800*k1^6*k2^22 - 
        1164732845260800*k1^7*k2^22 - 35461162598400*k1^8*k2^22 + 
        1160733501130014720*k2^23 + 1707532875894620160*k1*k2^23 + 
        926049611724881920*k1^2*k2^23 + 213247743492096000*k1^3*k2^23 + 
        10990631014891520*k1^4*k2^23 - 3549095893401600*k1^5*k2^23 - 
        572637000499200*k1^6*k2^23 - 24035375185920*k1^7*k2^23 + 
        142294406324551680*k2^24 + 170031993323520000*k1*k2^24 + 
        70708883357696000*k1^2*k2^24 + 10689771995136000*k1^3*k2^24 - 
        221221014732800*k1^4*k2^24 - 192332326502400*k1^5*k2^24 - 
        12079343861760*k1^6*k2^24 + 13602559465881600*k2^25 + 
        12705177136005120*k1*k2^25 + 3759833748602880*k1^2*k2^25 + 
        278409510912000*k1^3*k2^25 - 36986714849280*k1^4*k2^25 - 
        4396972769280*k1^5*k2^25 + 977321318154240*k2^26 + 
        670304305152000*k1*k2^26 + 121616361062400*k1^2*k2^26 - 
        570760888320*k1^3*k2^26 - 1099243192320*k1^4*k2^26 + 
        49652170752000*k2^27 + 22266721075200*k1*k2^27 + 
        1592493342720*k1^2*k2^27 - 169114337280*k1^3*k2^27 + 
        1590480076800*k2^28 + 350308270080*k1*k2^28 - 12079595520*k1^2*
         k2^28 + 24159191040*k2^29)*x^5)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*
       (6 + k1 + 2*k2)^6*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (40*(104263337587507200000 + 593342928714203136000*k1 + 
        1455784125639583334400*k1^2 + 1879581823973814435840*k1^3 + 
        1394909166495256805376*k1^4 + 910353000310962651136*k1^5 + 
        1094856999026158469120*k1^6 + 1246642907772010889216*k1^7 + 
        788298715724970467328*k1^8 + 160824071390564798464*k1^9 - 
        124402411129709868032*k1^10 - 109657619584425009152*k1^11 - 
        35680479900459284192*k1^12 - 2561592980926624592*k1^13 + 
        2063963795466128368*k1^14 + 748699734154650328*k1^15 + 
        78290191558868458*k1^16 - 12857522270585537*k1^17 - 
        4518281719190762*k1^18 - 329892445111532*k1^19 + 
        46272925747708*k1^20 + 9256315371283*k1^21 + 168131723548*k1^22 - 
        73412871432*k1^23 - 4422385918*k1^24 + 247732277*k1^25 + 
        21783358*k1^26 - 503268*k1^27 - 38760*k1^28 + 969*k1^29 + 
        1186685857428406272000*k2 + 5940839185482409574400*k1*k2 + 
        12761800182449873879040*k1^2*k2 + 14925729469324660310016*k1^3*k2 + 
        11724111228090382811136*k1^4*k2 + 10537339694603932008448*k1^5*k2 + 
        12252906610702964752384*k1^6*k2 + 10467238454548953038848*k1^7*k2 + 
        4553129919062476120064*k1^8*k2 - 175854340057030000640*k1^9*k2 - 
        1348743512118216432640*k1^10*k2 - 737551354696298155008*k1^11*k2 - 
        167018618924699172512*k1^12*k2 + 6367516331767849664*k1^13*k2 + 
        13903635066941971536*k1^14*k2 + 3321867077030524816*k1^15*k2 + 
        151661207663079254*k1^16*k2 - 79498732252139832*k1^17*k2 - 
        15936839843004008*k1^18*k2 - 451204724845120*k1^19*k2 + 
        194738279040630*k1^20*k2 + 21130044386992*k1^21*k2 - 
        386709876592*k1^22*k2 - 158439924112*k1^23*k2 - 3277296510*k1^24*k2 + 
        479384968*k1^25*k2 + 11166280*k1^26*k2 - 685440*k1^27*k2 + 
        1938*k1^28*k2 + 5940839185482409574400*k2^2 + 27007909603506735022080*
         k1*k2^2 + 52812982709541094293504*k1^2*k2^2 + 
        59670449813296974397440*k1^3*k2^2 + 53813086277536095141888*k1^4*
         k2^2 + 56560035572010377543680*k1^5*k2^2 + 56999791471086664286208*
         k1^6*k2^2 + 36934115396634334117888*k1^7*k2^2 + 
        9285821279868559310848*k1^8*k2^2 - 5103589687833675265024*k1^9*k2^2 - 
        5546442188370336135168*k1^10*k2^2 - 2152615378871079909632*k1^11*
         k2^2 - 309473278309858490944*k1^12*k2^2 + 66628656197961262560*k1^13*
         k2^2 + 38474669164185020464*k1^14*k2^2 + 6280771570096920200*k1^15*
         k2^2 - 88184993651410968*k1^16*k2^2 - 184074734769714800*k1^17*
         k2^2 - 23416406217474496*k1^18*k2^2 + 285310390619808*k1^19*k2^2 + 
        302980156926256*k1^20*k2^2 + 18307977628256*k1^21*k2^2 - 
        1023352305072*k1^22*k2^2 - 120714853848*k1^23*k2^2 + 
        545068520*k1^24*k2^2 + 241380848*k1^25*k2^2 - 685440*k1^26*k2^2 - 
        74256*k1^27*k2^2 + 18005273069004490014720*k2^3 + 
        75774506480432867966976*k1*k2^3 + 139647746978503322501120*k1^2*
         k2^3 + 161799360873056752893952*k1^3*k2^3 + 167861360760001782611968*
         k1^4*k2^3 + 179782510799767950327808*k1^5*k2^3 + 
        151215795948245511208960*k1^6*k2^3 + 71674094887374632321024*k1^7*
         k2^3 + 1992240016677295589376*k1^8*k2^3 - 19950793680609289047040*
         k1^9*k2^3 - 12793833168677431204352*k1^10*k2^3 - 
        3644899236918453881344*k1^11*k2^3 - 232193974921120102336*k1^12*
         k2^3 + 179802909144994999040*k1^13*k2^3 + 60812337025337319376*k1^14*
         k2^3 + 6571883438726606944*k1^15*k2^3 - 576781385593432992*k1^16*
         k2^3 - 232102597948614400*k1^17*k2^3 - 18767203907777760*k1^18*
         k2^3 + 1027531960614336*k1^19*k2^3 + 246172221834688*k1^20*k2^3 + 
        7296428497152*k1^21*k2^3 - 806090551600*k1^22*k2^3 - 
        41908808992*k1^23*k2^3 + 866123296*k1^24*k2^3 + 39696384*k1^25*k2^3 - 
        297024*k1^26*k2^3 + 37887253240216433983488*k2^4 + 
        149801170654458009354240*k1*k2^4 + 269019349704509443014656*k1^2*
         k2^4 + 332492998050416253992960*k1^3*k2^4 + 377387233844797552066560*
         k1^4*k2^4 + 378830953865793067417600*k1^5*k2^4 + 
        258700451699414297395200*k1^6*k2^4 + 78191351190782149484544*k1^7*
         k2^4 - 30263704335509313611776*k1^8*k2^4 - 42289545151957650891520*
         k1^9*k2^4 - 19285372998342985442560*k1^10*k2^4 - 
        3967371617387570031360*k1^11*k2^4 + 112711852511996861920*k1^12*
         k2^4 + 271597194799697231776*k1^13*k2^4 + 62711053420515452032*k1^14*
         k2^4 + 3975412703320725440*k1^15*k2^4 - 845922957968985216*k1^16*
         k2^4 - 184259124127736784*k1^17*k2^4 - 8809627260924480*k1^18*k2^4 + 
        975872739313664*k1^19*k2^4 + 118618004263584*k1^20*k2^4 + 
        1013632969216*k1^21*k2^4 - 305984108864*k1^22*k2^4 - 
        6810168896*k1^23*k2^4 + 199041024*k1^24*k2^4 + 1935024*k1^25*k2^4 + 
        59920468261783203741696*k2^5 + 225743603121577279881216*k1*k2^5 + 
        407519184185014416834560*k1^2*k2^5 + 542962080412806612779008*k1^3*
         k2^5 + 632597766681675717804032*k1^4*k2^5 + 565298881915349091713024*
         k1^5*k2^5 + 298982400982659456892928*k1^6*k2^5 + 
        28107792368808319820800*k1^7*k2^5 - 78638819086204982032384*k1^8*
         k2^5 - 59667904996172457734144*k1^9*k2^5 - 20521098516862931261696*
         k1^10*k2^5 - 2825739746530281786048*k1^11*k2^5 + 
        466548391218082685216*k1^12*k2^5 + 273025371700148197472*k1^13*k2^5 + 
        45168137088295807232*k1^14*k2^5 + 1103773868158855168*k1^15*k2^5 - 
        704969153681257696*k1^16*k2^5 - 98908927879852480*k1^17*k2^5 - 
        2272034221022848*k1^18*k2^5 + 505712010990528*k1^19*k2^5 + 
        35684897017312*k1^20*k2^5 - 203492465568*k1^21*k2^5 - 
        61351415168*k1^22*k2^5 - 446724096*k1^23*k2^5 + 13689312*k1^24*k2^5 + 
        75247867707192426627072*k2^6 + 274521984964847915237376*k1*k2^6 + 
        510932203935786071752704*k1^2*k2^6 + 721824865530919007420416*k1^3*
         k2^6 + 814172366594560248938496*k1^4*k2^6 + 620825107280073364422656*
         k1^5*k2^6 + 227221862796748508384256*k1^6*k2^6 - 
        58128830665252539271680*k1^7*k2^6 - 114411391735023040364544*k1^8*
         k2^6 - 61095165312617338700544*k1^9*k2^6 - 16075250694664131886656*
         k1^10*k2^6 - 1175552234402452060960*k1^11*k2^6 + 
        577558900301864764960*k1^12*k2^6 + 197349573793548587392*k1^13*k2^6 + 
        23589972004924943872*k1^14*k2^6 - 275991627931283392*k1^15*k2^6 - 
        390231665310490944*k1^16*k2^6 - 37251207514826880*k1^17*k2^6 - 
        153195775461568*k1^18*k2^6 + 162678989673440*k1^19*k2^6 + 
        6758823221280*k1^20*k2^6 - 95850289920*k1^21*k2^6 - 
        6270351360*k1^22*k2^6 - 4612608*k1^23*k2^6 + 78434852847099404353536*
         k2^7 + 282809866112729029279744*k1*k2^7 + 550177790716777597239296*
         k1^2*k2^7 + 794950884798726814564352*k1^3*k2^7 + 
        824813243872038817988608*k1^4*k2^7 + 509315362509740601376768*k1^5*
         k2^7 + 86127552108341545448448*k1^6*k2^7 - 126842356984159403384832*
         k1^7*k2^7 - 116827412721483319106048*k1^8*k2^7 - 
        47597537884281546067968*k1^9*k2^7 - 9457538900009782383552*k1^10*
         k2^7 - 43787536512689264640*k1^11*k2^7 + 452642855848666517760*k1^12*
         k2^7 + 107029496301303968768*k1^13*k2^7 + 9105688680006064000*k1^14*
         k2^7 - 430722494023719936*k1^15*k2^7 - 152182781858235136*k1^16*
         k2^7 - 10002209589242880*k1^17*k2^7 + 97304509390400*k1^18*k2^7 + 
        33529257249792*k1^19*k2^7 + 780561999360*k1^20*k2^7 - 
        13259710464*k1^21*k2^7 - 258306048*k1^22*k2^7 + 
        70702466528182257319936*k2^8 + 257956586138100553482240*k1*k2^8 + 
        521991249387971773595648*k1^2*k2^8 + 735788487545727723503616*k1^3*
         k2^8 + 669441329580838662283264*k1^4*k2^8 + 305708633452738824228864*
         k1^5*k2^8 - 38834624493358568527872*k1^6*k2^8 - 
        143381954309864129147904*k1^7*k2^8 - 90607414516958676230144*k1^8*
         k2^8 - 29044974373430668461824*k1^9*k2^8 - 4177855238947554040576*
         k1^10*k2^8 + 332313252997281663232*k1^11*k2^8 + 
        256147229173142010624*k1^12*k2^8 + 44652044929040315648*k1^13*k2^8 + 
        2611217621525309696*k1^14*k2^8 - 221398576409732352*k1^15*k2^8 - 
        42794739326911744*k1^16*k2^8 - 1913369159644928*k1^17*k2^8 + 
        36023497399296*k1^18*k2^8 + 4336533442560*k1^19*k2^8 + 
        49901795328*k1^20*k2^8 - 657651456*k1^21*k2^8 + 
        57323685808466789662720*k2^9 + 215502352125526713303040*k1*k2^9 + 
        441522448567622084067328*k1^2*k2^9 + 577446657250532860149760*k1^3*
         k2^9 + 437707524902563078881280*k1^4*k2^9 + 117884726359261002047488*
         k1^5*k2^9 - 96573666663669878650880*k1^6*k2^9 - 
        115387661735689174075392*k1^7*k2^9 - 55576848275233210710528*k1^8*
         k2^9 - 14142282185099187617280*k1^9*k2^9 - 1342377972897748659712*
         k1^10*k2^9 + 280164476741294511104*k1^11*k2^9 + 
        110030516303267318272*k1^12*k2^9 + 14528124941380440064*k1^13*k2^9 + 
        551587004975089152*k1^14*k2^9 - 70377562454813696*k1^15*k2^9 - 
        8690104685505024*k1^16*k2^9 - 255879060478464*k1^17*k2^9 + 
        5886554750976*k1^18*k2^9 + 322438201344*k1^19*k2^9 + 
        1338720768*k1^20*k2^9 + 43100470425105342660608*k2^10 + 
        166808337467809553973248*k1*k2^10 + 331527662731703757553664*k1^2*
         k2^10 + 383856203914464492085248*k1^3*k2^10 + 
        226517697662942440169472*k1^4*k2^10 + 5190226590825058996224*k1^5*
         k2^10 - 93544957611418434177024*k1^6*k2^10 - 72180886744574186456064*
         k1^7*k2^10 - 27623153316045059696128*k1^8*k2^10 - 
        5558854171755299790848*k1^9*k2^10 - 277170033926327933952*k1^10*
         k2^10 + 140447968124877168640*k1^11*k2^10 + 36675278532424114176*
         k1^12*k2^10 + 3703931229180764160*k1^13*k2^10 + 
        83538336695038976*k1^14*k2^10 - 15222757212845056*k1^15*k2^10 - 
        1250023053087232*k1^16*k2^10 - 22842300637184*k1^17*k2^10 + 
        496862134272*k1^18*k2^10 + 10571452416*k1^19*k2^10 + 
        30328788630510827995136*k2^11 + 117839089789962101194752*k1*k2^11 + 
        217058255348046714912768*k1^2*k2^11 + 212903443922773581955072*k1^3*
         k2^11 + 85970834421764077641728*k1^4*k2^11 - 35037623032332683542528*
         k1^5*k2^11 - 63475577469488294049792*k1^6*k2^11 - 
        36502580016027806785536*k1^7*k2^11 - 11295074772781749493760*k1^8*
         k2^11 - 1775288574349549780992*k1^9*k2^11 - 13394966078561624064*
         k1^10*k2^11 + 50418739670433669120*k1^11*k2^11 + 
        9550927403558092800*k1^12*k2^11 + 736776576831823872*k1^13*k2^11 + 
        8524353656768512*k1^14*k2^11 - 2264549447024640*k1^15*k2^11 - 
        121383964033024*k1^16*k2^11 - 1229260849152*k1^17*k2^11 + 
        17630871552*k1^18*k2^11 + 19639848298327016865792*k2^12 + 
        73633109136344767266816*k1*k2^12 + 120657647381368927518720*k1^2*
         k2^12 + 95027408589460457570304*k1^3*k2^12 + 16508797732148689149952*
         k1^4*k2^12 - 34330807500590802313216*k1^5*k2^12 - 
        33685136803205870297088*k1^6*k2^12 - 15224414718135858999296*k1^7*
         k2^12 - 3832519958632175378432*k1^8*k2^12 - 461558473144512892928*
         k1^9*k2^12 + 14950327180261076992*k1^10*k2^12 + 
        13626502189135699968*k1^11*k2^12 + 1934008718198132736*k1^12*k2^12 + 
        112610847202623488*k1^13*k2^12 + 496123474935808*k1^14*k2^12 - 
        223505790009344*k1^15*k2^12 - 7163120713728*k1^16*k2^12 - 
        30325198848*k1^17*k2^12 + 11328170636360733425664*k2^13 + 
        39310956951187691012096*k1*k2^13 + 55014855290349697335296*k1^2*
         k2^13 + 31331633097258478616576*k1^3*k2^13 - 6379677186709216288768*
         k1^4*k2^13 - 21208149460765261324288*k1^5*k2^13 - 
        14535000724818869067776*k1^6*k2^13 - 5283990679308278071296*k1^7*
         k2^13 - 1082140102984569511936*k1^8*k2^13 - 97449236126742544384*
         k1^9*k2^13 + 6779108373834072064*k1^10*k2^13 + 
        2804789861716934656*k1^11*k2^13 + 299462451770720256*k1^12*k2^13 + 
        12820498840469504*k1^13*k2^13 + 5090258452480*k1^14*k2^13 - 
        13251715792896*k1^15*k2^13 - 194560794624*k1^16*k2^13 + 
        5615850993026813001728*k2^14 + 17312251700954675281920*k1*k2^14 + 
        19488080598461947691008*k1^2*k2^14 + 5473652142815099740160*k1^3*
         k2^14 - 8263864903928928706560*k1^4*k2^14 - 9937616723701624324096*
         k1^5*k2^14 - 5172588448635801665536*k1^6*k2^14 - 
        1527559346770573967360*k1^7*k2^14 - 253490980207917858816*k1^8*
         k2^14 - 16581768077282295808*k1^9*k2^14 + 1704264855803445248*k1^10*
         k2^14 + 435623735939694592*k1^11*k2^14 + 34322784545357824*k1^12*
         k2^14 + 1026373795446784*k1^13*k2^14 - 1220929388544*k1^14*k2^14 - 
        358604341248*k1^15*k2^14 + 2308300226793956704256*k2^15 + 
        6004853205255723155456*k1*k2^15 + 4692640141197974454272*k1^2*k2^15 - 
        1332803012659204063232*k1^3*k2^15 - 4796339028880051175424*k1^4*
         k2^15 - 3708880010881975975936*k1^5*k2^15 - 1521070363444001800192*
         k1^6*k2^15 - 365734170188795346944*k1^7*k2^15 - 
        48801053120610861056*k1^8*k2^15 - 2242036860965093376*k1^9*k2^15 + 
        291269859683336192*k1^10*k2^15 + 49618191135014912*k1^11*k2^15 + 
        2746578262032384*k1^12*k2^15 + 51597224706048*k1^13*k2^15 - 
        56660852736*k1^14*k2^15 + 750606650656965394432*k2^16 + 
        1486057445808485433344*k1*k2^16 + 308930057174784081920*k1^2*k2^16 - 
        1590407012292568416256*k1^3*k2^16 - 1961889885131435737088*k1^4*
         k2^16 - 1118627282111351226368*k1^5*k2^16 - 367498200747313266688*
         k1^6*k2^16 - 71665959543536418816*k1^7*k2^16 - 
        7592700012856016896*k1^8*k2^16 - 235298258809454592*k1^9*k2^16 + 
        34776700186132480*k1^10*k2^16 + 3919122268422144*k1^11*k2^16 + 
        137015522230272*k1^12*k2^16 + 1225009594368*k1^13*k2^16 + 
        174830287742174756864*k2^17 + 167834270737829855232*k1*k2^17 - 
        356907126533025955840*k1^2*k2^17 - 763233047692803047424*k1^3*k2^17 - 
        615674252688276586496*k1^4*k2^17 - 272825551558133415936*k1^5*k2^17 - 
        72106381245384622080*k1^6*k2^17 - 11283838212673634304*k1^7*k2^17 - 
        930071384195989504*k1^8*k2^17 - 18449514010247168*k1^9*k2^17 + 
        2804254980440064*k1^10*k2^17 + 192013651673088*k1^11*k2^17 + 
        3206673727488*k1^12*k2^17 + 18648252304203317248*k2^18 - 
        56600139734829498368*k1*k2^18 - 215041662428302278656*k1^2*k2^18 - 
        252090241135251292160*k1^3*k2^18 - 151970830367533826048*k1^4*k2^18 - 
        53406428416766902272*k1^5*k2^18 - 11288432826169688064*k1^6*k2^18 - 
        1389917070065664000*k1^7*k2^18 - 86192914167496704*k1^8*k2^18 - 
        1013437625794560*k1^9*k2^18 + 138083089514496*k1^10*k2^18 + 
        4397611352064*k1^11*k2^18 - 5957909445771526144*k2^19 - 
        41127786461821665280*k1*k2^19 - 74290144747155619840*k1^2*k2^19 - 
        62867508572297625600*k1^3*k2^19 - 29618400828847030272*k1^4*k2^19 - 
        8269652265042706432*k1^5*k2^19 - 1374338830680195072*k1^6*k2^19 - 
        128735008169918464*k1^7*k2^19 - 5667914403282944*k1^8*k2^19 - 
        34561333395456*k1^9*k2^19 + 3147728683008*k1^10*k2^19 - 
        4112778646182166528*k2^20 - 14326298967244013568*k1*k2^20 - 
        18511524060051013632*k1^2*k2^20 - 12140367073733771264*k1^3*k2^20 - 
        4519883259633467392*k1^4*k2^20 - 989622457340002304*k1^5*k2^20 - 
        125218152593227776*k1^6*k2^20 - 8415559385350144*k1^7*k2^20 - 
        235160532418560*k1^8*k2^20 - 544578994176*k1^9*k2^20 - 
        1364409425451810816*k2^21 - 3492792343663214592*k1*k2^21 - 
        3509256681873735680*k1^2*k2^21 - 1816795409469669376*k1^3*k2^21 - 
        529647436333842432*k1^4*k2^21 - 88238786808381440*k1^5*k2^21 - 
        8023499180343296*k1^6*k2^21 - 345613736607744*k1^7*k2^21 - 
        4619092623360*k1^8*k2^21 - 317526576696655872*k2^22 - 
        641735794440011776*k1*k2^22 - 511379569693949952*k1^2*k2^22 - 
        207569730102362112*k1^3*k2^22 - 46056901634424832*k1^4*k2^22 - 
        5516692369178624*k1^5*k2^22 - 322159993946112*k1^6*k2^22 - 
        6698035052544*k1^7*k2^22 - 55803112560001024*k2^23 - 
        90317308865544192*k1*k2^23 - 56669067267801088*k1^2*k2^23 - 
        17541188072505344*k1^3*k2^23 - 2801249577598976*k1^4*k2^23 - 
        215710974345216*k1^5*k2^23 - 6093753286656*k1^6*k2^23 - 
        7526442405462016*k2^24 - 9654881379942400*k1*k2^24 - 
        4636333846822912*k1^2*k2^24 - 1034999876812800*k1^3*k2^24 - 
        106403922444288*k1^4*k2^24 - 3968902103040*k1^5*k2^24 - 
        772390510395392*k2^25 - 761896361787392*k1*k2^25 - 
        264646221103104*k1^2*k2^25 - 38107097333760*k1^3*k2^25 - 
        1900422365184*k1^4*k2^25 - 58607412445184*k2^26 - 
        41964514836480*k1*k2^26 - 9425305731072*k1^2*k2^26 - 
        659545915392*k1^3*k2^26 - 3108482580480*k2^27 - 
        1443109011456*k1*k2^27 - 157840048128*k1^2*k2^27 - 
        103079215104*k2^28 - 23353884672*k1*k2^28 - 1610612736*k2^29)*x^6)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^5*(6 + k1 + 2*k2)^5*
       (7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) - 
     (80*(10595409441325056000 + 20086191089831116800*k1 - 
        41309396431074754560*k1^2 - 161764469291643568128*k1^3 - 
        189616944347420295168*k1^4 - 104454556762278723584*k1^5 - 
        70624946610824019968*k1^6 - 128031043539527794688*k1^7 - 
        153941851671840710656*k1^8 - 100636759250837868544*k1^9 - 
        33305846474537331712*k1^10 - 869429152953124864*k1^11 + 
        4005323967541094048*k1^12 + 1651994502004626896*k1^13 + 
        243056132883300128*k1^14 - 26477283295416424*k1^15 - 
        16485701942505622*k1^16 - 2236044945587359*k1^17 + 
        78758457306593*k1^18 + 56136866372231*k1^19 + 4758957476033*k1^20 - 
        288085861174*k1^21 - 65688156022*k1^22 - 1324830026*k1^23 + 
        314014396*k1^24 + 13406965*k1^25 - 714459*k1^26 - 28101*k1^27 + 
        969*k1^28 + 40172382179662233600*k2 - 43227517143157309440*k1*k2 - 
        644012700621625884672*k1^2*k2 - 1357706265661569761280*k1^3*k2 - 
        1287650283816895905792*k1^4*k2 - 871359233649610326016*k1^5*k2 - 
        1084388776787909804032*k1^6*k2 - 1522076060375127457792*k1^7*k2 - 
        1324680583839119638528*k1^8*k2 - 655568983820582586368*k1^9*k2 - 
        144134437652805597696*k1^10*k2 + 26099510673944111360*k1^11*k2 + 
        28031050360646336416*k1^12*k2 + 7991430510527679168*k1^13*k2 + 
        640901611615713008*k1^14*k2 - 220451800064747264*k1^15*k2 - 
        69004419824336550*k1^16*k2 - 5684994490060096*k1^17*k2 + 
        680841673676362*k1^18*k2 + 172587075147492*k1^19*k2 + 
        7408711060724*k1^20*k2 - 1109764837520*k1^21*k2 - 
        114160119372*k1^22*k2 + 1230787608*k1^23*k2 + 448786130*k1^24*k2 + 
        2924272*k1^25*k2 - 647598*k1^26*k2 + 3876*k1^27*k2 - 
        43227517143157309440*k2^2 - 961451286115016245248*k1*k2^2 - 
        3506850099560787738624*k1^2*k2^2 - 5432477428746993795072*k1^3*k2^2 - 
        4943590317603944398848*k1^4*k2^2 - 4878202386307164405760*k1^5*k2^2 - 
        6732877726240800473088*k1^6*k2^2 - 7306415414650820009984*k1^7*k2^2 - 
        4916013459464240187392*k1^8*k2^2 - 1846605339195829184000*k1^9*k2^2 - 
        199161528047412211712*k1^10*k2^2 + 152561639623614441472*k1^11*k2^2 + 
        82124405282953486144*k1^12*k2^2 + 16638542911419497920*k1^13*k2^2 + 
        222737318986666192*k1^14*k2^2 - 615804194945201384*k1^15*k2^2 - 
        122646958045302944*k1^16*k2^2 - 4821691141015052*k1^17*k2^2 + 
        1517068928800132*k1^18*k2^2 + 214942089939808*k1^19*k2^2 + 
        2317364079184*k1^20*k2^2 - 1366721520008*k1^21*k2^2 - 
        69888895928*k1^22*k2^2 + 2638923560*k1^23*k2^2 + 
        186240496*k1^24*k2^2 - 2389452*k1^25*k2^2 - 59772*k1^26*k2^2 - 
        640967524076677496832*k2^3 - 4298287667798435954688*k1*k2^3 - 
        10942498012064590594048*k1^2*k2^3 - 14668451097660922789888*k1^3*
         k2^3 - 15059398142324393377792*k1^4*k2^3 - 18715238036643819421696*
         k1^5*k2^3 - 23173956903134357602304*k1^6*k2^3 - 
        20053620069391411675136*k1^7*k2^3 - 10687848321582432031744*k1^8*
         k2^3 - 2932064898099917115904*k1^9*k2^3 + 90099386755080053248*k1^10*
         k2^3 + 386301415162781672192*k1^11*k2^3 + 138863066296377385600*
         k1^12*k2^3 + 19446253772368692256*k1^13*k2^3 - 
        1296964839585523056*k1^14*k2^3 - 916698203345761920*k1^15*k2^3 - 
        123396629161695688*k1^16*k2^3 - 107086821123584*k1^17*k2^3 + 
        1658277544677312*k1^18*k2^3 + 143363592446208*k1^19*k2^3 - 
        2297452344368*k1^20*k2^3 - 801296176736*k1^21*k2^3 - 
        17697078672*k1^22*k2^3 + 1218482304*k1^23*k2^3 + 
        24965304*k1^24*k2^3 - 381888*k1^25*k2^3 - 2149143833899217977344*
         k2^4 - 10981269589349892096000*k1*k2^4 - 23644197873211098005504*
         k1^2*k2^4 - 31115389056824398315520*k1^3*k2^4 - 
        37635296137040521265152*k1^4*k2^4 - 48870689476763482783744*k1^5*
         k2^4 - 51587362112903239516160*k1^6*k2^4 - 36360450070437901707264*
         k1^7*k2^4 - 15372263073345108273408*k1^8*k2^4 - 
        2741169380104322798080*k1^9*k2^4 + 736759061070570836608*k1^10*k2^4 + 
        591936450031572244864*k1^11*k2^4 + 154268468183798533456*k1^12*k2^4 + 
        13494175645929316400*k1^13*k2^4 - 2623630226057491232*k1^14*k2^4 - 
        859205863659239808*k1^15*k2^4 - 78085197694910112*k1^16*k2^4 + 
        2902299810311872*k1^17*k2^4 + 1072857220155168*k1^18*k2^4 + 
        56061742194784*k1^19*k2^4 - 2260528353424*k1^20*k2^4 - 
        252676249072*k1^21*k2^4 - 1237312128*k1^22*k2^4 + 
        210805920*k1^23*k2^4 + 819936*k1^24*k2^4 - 4392507835739956838400*
         k2^5 - 19571966789256763932672*k1*k2^5 - 39255144082019704635392*
         k1^2*k2^5 - 55055265540487132479488*k1^3*k2^5 - 
        74181014882687376031744*k1^4*k2^5 - 90745004125109098446848*k1^5*
         k2^5 - 81136382726005816127488*k1^6*k2^5 - 47034313849399176404992*
         k1^7*k2^5 - 15467289093982067650048*k1^8*k2^5 - 
        1158205337582103671296*k1^9*k2^5 + 1319273729204827661824*k1^10*
         k2^5 + 621513947616067874176*k1^11*k2^5 + 120263336910025641408*
         k1^12*k2^5 + 4750890715762135744*k1^13*k2^5 - 2660163318454039488*
         k1^14*k2^5 - 549821231155718592*k1^15*k2^5 - 32240278031526528*k1^16*
         k2^5 + 2595190260778944*k1^17*k2^5 + 444610127405824*k1^18*k2^5 + 
        12973955949504*k1^19*k2^5 - 851936772160*k1^20*k2^5 - 
        43734387840*k1^21*k2^5 + 168612288*k1^22*k2^5 + 12415104*k1^23*k2^5 - 
        6523988929752254644224*k2^6 - 26808988459289945309184*k1*k2^6 - 
        53555176843537041850368*k1^2*k2^6 - 82167005801947033239552*k1^3*
         k2^6 - 114064645010826046668800*k1^4*k2^6 - 125640972549847125876736*
         k1^5*k2^6 - 95286367002496669532160*k1^6*k2^6 - 
        45399333091968624499200*k1^7*k2^6 - 11029300881690113377792*k1^8*
         k2^6 + 651317802392920852224*k1^9*k2^6 + 1438156518848073663616*
         k1^10*k2^6 + 476740264248809375456*k1^11*k2^6 + 
        68100268566881268032*k1^12*k2^6 - 547476078079022528*k1^13*k2^6 - 
        1755584892055372352*k1^14*k2^6 - 250917874325528832*k1^15*k2^6 - 
        8530108918165952*k1^16*k2^6 + 1216879830982208*k1^17*k2^6 + 
        121794125273152*k1^18*k2^6 + 1636839548192*k1^19*k2^6 - 
        166944539520*k1^20*k2^6 - 3893755008*k1^21*k2^6 + 
        21490560*k1^22*k2^6 - 7659710988368555802624*k2^7 - 
        30174361425749712306176*k1*k2^7 - 62810954100506367098880*k1^2*k2^7 - 
        103234033521865560424448*k1^3*k2^7 - 138642679076730693435392*k1^4*
         k2^7 - 134749168829788180430848*k1^5*k2^7 - 86648199300176310070272*
         k1^6*k2^7 - 33539477341620600799232*k1^7*k2^7 - 
        5302290419774801104384*k1^8*k2^7 + 1571736208739661864960*k1^9*k2^7 + 
        1115475085807257669696*k1^10*k2^7 + 277438251555743155712*k1^11*
         k2^7 + 28395638796384527744*k1^12*k2^7 - 1706668714694107648*k1^13*
         k2^7 - 818860807655727104*k1^14*k2^7 - 83531879160393216*k1^15*
         k2^7 - 1265664318928512*k1^16*k2^7 + 357787233141248*k1^17*k2^7 + 
        22041433044416*k1^18*k2^7 + 73067191296*k1^19*k2^7 - 
        16906636032*k1^20*k2^7 - 138378240*k1^21*k2^7 - 
        7543590356437428076544*k2^8 - 29501000046391125344256*k1*k2^8 - 
        65047860673023682936832*k1^2*k2^8 - 109241221240466181881856*k1^3*
         k2^8 - 135848693468316071735296*k1^4*k2^8 - 115153715124366577901568*
         k1^5*k2^8 - 62487388855037622333440*k1^6*k2^8 - 
        19142105865282279699456*k1^7*k2^8 - 1253796039157676218368*k1^8*
         k2^8 + 1485954295917193936640*k1^9*k2^8 + 654868248566008797056*
         k1^10*k2^8 + 125388648501694067072*k1^11*k2^8 + 
        8659020672803973248*k1^12*k2^8 - 1087226697621100416*k1^13*k2^8 - 
        279440071437874560*k1^14*k2^8 - 20443537637554048*k1^15*k2^8 - 
        25891640778880*k1^16*k2^8 + 68453132782976*k1^17*k2^8 + 
        2544633763584*k1^18*k2^8 - 5206392576*k1^19*k2^8 - 
        702915840*k1^20*k2^8 - 6555777788086916743168*k2^9 - 
        26159568195038195220480*k1*k2^9 - 60033913030452456521728*k1^2*k2^9 - 
        97693500720726837329920*k1^3*k2^9 - 109206001733615921602560*k1^4*
         k2^9 - 79985412755422943993856*k1^5*k2^9 - 36261472055941181233152*
         k1^6*k2^9 - 8350629925044915990528*k1^7*k2^9 + 
        433615099620591157760*k1^8*k2^9 + 946654032773265077248*k1^9*k2^9 + 
        300297981079684770048*k1^10*k2^9 + 44634845165191513600*k1^11*k2^9 + 
        1854953186499128576*k1^12*k2^9 - 422377145718821888*k1^13*k2^9 - 
        70577650692220160*k1^14*k2^9 - 3656570735967744*k1^15*k2^9 + 
        29255082912512*k1^16*k2^9 + 8336834445312*k1^17*k2^9 + 
        170455242240*k1^18*k2^9 - 525026304*k1^19*k2^9 - 
        5231913639007639044096*k2^10 - 21454851652875982995456*k1*k2^10 - 
        49124600024292853710848*k1^2*k2^10 - 74061028038048174317568*k1^3*
         k2^10 - 72936287229501161693184*k1^4*k2^10 - 45732870163945192493056*
         k1^5*k2^10 - 17035668332721507123200*k1^6*k2^10 - 
        2643285051098506912768*k1^7*k2^10 + 646869034415311762432*k1^8*
         k2^10 + 452546437812798292480*k1^9*k2^10 + 109357940910072118784*
         k1^10*k2^10 + 12601984244531364864*k1^11*k2^10 + 
        242770513625564160*k1^12*k2^10 - 113760305750297088*k1^13*k2^10 - 
        13120565478702592*k1^14*k2^10 - 467286477072384*k1^15*k2^10 + 
        5949378150400*k1^16*k2^10 + 590644067328*k1^17*k2^10 + 
        5061823488*k1^18*k2^10 - 3900882118704724180992*k2^11 - 
        16137763570989537951744*k1*k2^11 - 35184964807942848430080*k1^2*
         k2^11 - 47631378531119392292864*k1^3*k2^11 - 40762444719066932436992*
         k1^4*k2^11 - 21659781016130474516480*k1^5*k2^11 - 
        6458155192997652518912*k1^6*k2^11 - 490129997528528134144*k1^7*
         k2^11 + 392343913536961457152*k1^8*k2^11 + 168864642842702503936*
         k1^9*k2^11 + 31840486059834214400*k1^10*k2^11 + 
        2823029759370301440*k1^11*k2^11 + 5777242736210944*k1^12*k2^11 - 
        21867540125536256*k1^13*k2^11 - 1752806665531392*k1^14*k2^11 - 
        40614966394880*k1^15*k2^11 + 524684421120*k1^16*k2^11 + 
        18622218240*k1^17*k2^11 - 2689627261831589658624*k2^12 - 
        10859661673239772004352*k1*k2^12 - 21749921859111859159040*k1^2*
         k2^12 - 25942920847715003711488*k1^3*k2^12 - 19105363901890605821952*
         k1^4*k2^12 - 8500045982067776294912*k1^5*k2^12 - 
        1943150148235121987584*k1^6*k2^12 + 33102578082878640128*k1^7*k2^12 + 
        162931916691698651136*k1^8*k2^12 + 49927207060285208576*k1^9*k2^12 + 
        7400862179226523648*k1^10*k2^12 + 498252859430889472*k1^11*k2^12 - 
        4992628777576448*k1^12*k2^12 - 2969069527351296*k1^13*k2^12 - 
        159799420256256*k1^14*k2^12 - 2161821106176*k1^15*k2^12 + 
        18601033728*k1^16*k2^12 - 1670717180498426462208*k2^13 - 
        6374473278734750973952*k1*k2^13 - 11467551006917140774912*k1^2*
         k2^13 - 11922406678980990631936*k1^3*k2^13 - 7494923226240314327040*
         k1^4*k2^13 - 2748396132429484802048*k1^5*k2^13 - 
        444760021767493836800*k1^6*k2^13 + 65970723554192359424*k1^7*k2^13 + 
        50931739079416786944*k1^8*k2^13 + 11714144454802145280*k1^9*k2^13 + 
        1359573502686982144*k1^10*k2^13 + 68128006516137984*k1^11*k2^13 - 
        1149944754651136*k1^12*k2^13 - 272095235211264*k1^13*k2^13 - 
        8925747707904*k1^14*k2^13 - 53416624128*k1^15*k2^13 - 
        910639039819250139136*k2^14 - 3204142463554708439040*k1*k2^14 - 
        5110831966862104035328*k1^2*k2^14 - 4599455031971779911680*k1^3*
         k2^14 - 2447234906477783662592*k1^4*k2^14 - 723124232409904775168*
         k1^5*k2^14 - 68619736802080030720*k1^6*k2^14 + 
        28683941254917881856*k1^7*k2^14 + 12311938487548772352*k1^8*k2^14 + 
        2161339952010387456*k1^9*k2^14 + 193411053658873856*k1^10*k2^14 + 
        6991341910212608*k1^11*k2^14 - 130618844577792*k1^12*k2^14 - 
        15158929981440*k1^13*k2^14 - 230860455936*k1^14*k2^14 - 
        427218995140627791872*k2^15 - 1363052405088785006592*k1*k2^15 - 
        1911785784324928684032*k1^2*k2^15 - 1479969243427709386752*k1^3*
         k2^15 - 659092668117683666944*k1^4*k2^15 - 151405512766834606080*
         k1^5*k2^15 - 3410914912176111616*k1^6*k2^15 + 8014450130946883584*
         k1^7*k2^15 + 2304925719538384896*k1^8*k2^15 + 
        307346569381543936*k1^9*k2^15 + 20569241454936064*k1^10*k2^15 + 
        508263428259840*k1^11*k2^15 - 8085088370688*k1^12*k2^15 - 
        388775804928*k1^13*k2^15 - 170381550636098125824*k2^16 - 
        486946917523259260928*k1*k2^16 - 596325210680960581632*k1^2*k2^16 - 
        393985842361660178432*k1^3*k2^16 - 144487392170799169536*k1^4*k2^16 - 
        24212315354546208768*k1^5*k2^16 + 1632796199206748160*k1^6*k2^16 + 
        1617742960493559808*k1^7*k2^16 + 329204859443773440*k1^8*k2^16 + 
        32523361927954432*k1^9*k2^16 + 1539256226611200*k1^10*k2^16 + 
        23376348119040*k1^11*k2^16 - 218501283840*k1^12*k2^16 - 
        57287872649795207168*k2^17 - 145174960677351849984*k1*k2^17 - 
        153987924653150633984*k1^2*k2^17 - 85858250904321785856*k1^3*k2^17 - 
        25287388410412597248*k1^4*k2^17 - 2698275853930070016*k1^5*k2^17 + 
        581395518821564416*k1^6*k2^17 + 240681238907977728*k1^7*k2^17 + 
        34736096442843136*k1^8*k2^17 + 2411290313097216*k1^9*k2^17 + 
        72250805846016*k1^10*k2^17 + 511543345152*k1^11*k2^17 - 
        16130551186372427776*k2^18 - 35878883027063537664*k1*k2^18 - 
        32618892156813574144*k1^2*k2^18 - 15095934370573975552*k1^3*k2^18 - 
        3428383615342084096*k1^4*k2^18 - 148684854590308352*k1^5*k2^18 + 
        107146468319428608*k1^6*k2^18 + 25931767843127296*k1^7*k2^18 + 
        2554076844785664*k1^8*k2^18 + 111706796457984*k1^9*k2^18 + 
        1598807605248*k1^10*k2^18 - 3776724529164582912*k2^19 - 
        7288132579192995840*k1*k2^19 - 5597628598670852096*k1^2*k2^19 - 
        2097514975796920320*k1^3*k2^19 - 341640968915910656*k1^4*k2^19 + 
        10469407840010240*k1^5*k2^19 + 12841583894331392*k1^6*k2^19 + 
        1922557460611072*k1^7*k2^19 + 116866429747200*k1^8*k2^19 + 
        2431811321856*k1^9*k2^19 - 728813257919299584*k2^20 - 
        1202574862635761664*k1*k2^20 - 764523429615894528*k1^2*k2^20 - 
        223184814581743616*k1^3*k2^20 - 22302804310228992*k1^4*k2^20 + 
        3200248850677760*k1^5*k2^20 + 1008566089547776*k1^6*k2^20 + 
        87951830679552*k1^7*k2^20 + 2505138241536*k1^8*k2^20 - 
        114530939298643968*k2^21 - 158506266296057856*k1*k2^21 - 
        80964189533765632*k1^2*k2^21 - 17264064721846272*k1^3*k2^21 - 
        604825842614272*k1^4*k2^21 + 330146745679872*k1^5*k2^21 + 
        47594675896320*k1^6*k2^21 + 1873822089216*k1^7*k2^21 - 
        14409660572368896*k2^22 - 16284134429163520*k1*k2^22 - 
        6384328147730432*k1^2*k2^22 - 877426047451136*k1^3*k2^22 + 
        35539856130048*k1^4*k2^22 + 17653246722048*k1^5*k2^22 + 
        1029307367424*k1^6*k2^22 - 1416011689492480*k2^23 - 
        1256052448296960*k1*k2^23 - 349928438104064*k1^2*k2^23 - 
        22008821710848*k1^3*k2^23 + 3853340639232*k1^4*k2^23 + 
        407283695616*k1^5*k2^23 - 104671037358080*k2^24 - 
        68407630233600*k1*k2^24 - 11605119074304*k1^2*k2^24 + 
        167352729600*k1^3*k2^24 + 110276640768*k1^4*k2^24 - 
        5472610418688*k2^25 - 2345052143616*k1*k2^25 - 
        151498260480*k1^2*k2^25 + 18320719872*k1^3*k2^25 - 
        180388626432*k2^26 - 38050725888*k1*k2^26 + 1409286144*k1^2*k2^26 - 
        2818572288*k2^27)*x^7)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^5*(7 + k1 + 2*k2)^7*(8 + k1 + 2*k2)^8) + 
     (10*(-112998914520514560000 - 502141626914911027200*k1 - 
        1021306340322217820160*k1^2 - 1251629706506661789696*k1^3 - 
        1107457130049533116416*k1^4 - 880988143681187872768*k1^5 - 
        671571383001265733632*k1^6 - 382375969574294126592*k1^7 - 
        85810758943597535232*k1^8 + 63768693203448606720*k1^9 + 
        67810581285005472768*k1^10 + 28357856035528135680*k1^11 + 
        5059197386307219168*k1^12 - 567956820974998320*k1^13 - 
        512534279719461072*k1^14 - 105648984935488200*k1^15 - 
        3256538581115802*k1^16 + 2562692330597745*k1^17 + 
        460482018264228*k1^18 + 10831234906305*k1^19 - 5315162510892*k1^20 - 
        541617855870*k1^21 + 9463079808*k1^22 + 3736729906*k1^23 + 
        79669174*k1^24 - 10070307*k1^25 - 251940*k1^26 + 12597*k1^27 - 
        1004283253829822054400*k2 - 4211259514609446420480*k1*k2 - 
        8099892527742691835904*k1^2*k2 - 9704917568782759624704*k1^3*k2 - 
        8911603250106659241984*k1^4*k2 - 7320639749576418394112*k1^5*k2 - 
        5044129864372333838336*k1^6*k2 - 2133259987741264052224*k1^7*k2 + 
        59768897142245187584*k1^8*k2 + 722032064336438202368*k1^9*k2 + 
        469482202893514360832*k1^10*k2 + 145480655097790611200*k1^11*k2 + 
        14316462532445887520*k1^12*k2 - 5886685524022249408*k1^13*k2 - 
        2500330651388599792*k1^14*k2 - 348207733185265696*k1^15*k2 + 
        11607983664147506*k1^16*k2 + 10415660054681456*k1^17*k2 + 
        1165315348566134*k1^18*k2 - 22858989359392*k1^19*k2 - 
        14361345414988*k1^20*k2 - 754767632320*k1^21*k2 + 
        46350307484*k1^22*k2 + 4546474816*k1^23*k2 - 39355238*k1^24*k2 - 
        7563504*k1^25*k2 + 75582*k1^26*k2 - 4211259514609446420480*k2^2 - 
        16789899344188104769536*k1*k2^2 - 31087330352636406792192*k1^2*k2^2 - 
        37241439540626816237568*k1^3*k2^2 - 35246468859699363053568*k1^4*
         k2^2 - 28184405399018154229760*k1^5*k2^2 - 16462345793595364343808*
         k1^6*k2^2 - 4218282668174497480704*k1^7*k2^2 + 
        2426277832865381715968*k1^8*k2^2 + 3003464472693824774144*k1^9*k2^2 + 
        1408519981254265371904*k1^10*k2^2 + 320476941820688482432*k1^11*
         k2^2 + 3806061988077006144*k1^12*k2^2 - 19091799183455447712*k1^13*
         k2^2 - 5207611209648730336*k1^14*k2^2 - 456806397220554736*k1^15*
         k2^2 + 55998983002384048*k1^16*k2^2 + 17048645843468188*k1^17*k2^2 + 
        1148365888851552*k1^18*k2^2 - 79708309618128*k1^19*k2^2 - 
        14532459210880*k1^20*k2^2 - 298414699960*k1^21*k2^2 + 
        44017742080*k1^22*k2^2 + 1566955104*k1^23*k2^2 - 
        45922032*k1^24*k2^2 - 548964*k1^25*k2^2 - 11193266229458736513024*
         k2^3 - 42764825567707294334976*k1*k2^3 - 77469488535064429985792*
         k1^2*k2^3 - 93780114137597075259392*k1^3*k2^3 - 
        89147128074435871899648*k1^4*k2^3 - 65705598915764735180800*k1^5*
         k2^3 - 30079908187466069311488*k1^6*k2^3 - 908510316697285951488*
         k1^7*k2^3 + 9471238701158760267776*k1^8*k2^3 + 
        6940931966457603206144*k1^9*k2^3 + 2474795674115617239296*k1^10*
         k2^3 + 389941726209184273920*k1^11*k2^3 - 40840482664369685696*k1^12*
         k2^3 - 32676878346907141248*k1^13*k2^3 - 6217325856174851424*k1^14*
         k2^3 - 273136133954763264*k1^15*k2^3 + 87996528915842408*k1^16*
         k2^3 + 15271396852054912*k1^17*k2^3 + 528431276089952*k1^18*k2^3 - 
        80607601128192*k1^19*k2^3 - 7305550790928*k1^20*k2^3 + 
        12721133568*k1^21*k2^3 + 15919656896*k1^22*k2^3 + 
        135023616*k1^23*k2^3 - 5500248*k1^24*k2^3 - 21382412783853647167488*
         k2^4 - 78962793261969828741120*k1*k2^4 - 141711196862176502480896*
         k1^2*k2^4 - 172747786769738141532160*k1^3*k2^4 - 
        159107615011679367069696*k1^4*k2^4 - 102404293750238700896256*k1^5*
         k2^4 - 31272533766080123240448*k1^6*k2^4 + 12791445056846411857920*
         k1^7*k2^4 + 19771399653929018244608*k1^8*k2^4 + 
        10454404595589558725888*k1^9*k2^4 + 2868835639869031993600*k1^10*
         k2^4 + 264513454791902207616*k1^11*k2^4 - 88954172226979061952*k1^12*
         k2^4 - 35282607761229532256*k1^13*k2^4 - 4765930471167671872*k1^14*
         k2^4 - 16749721285291840*k1^15*k2^4 + 76050433758153728*k1^16*k2^4 + 
        8406708270093984*k1^17*k2^4 + 76948544594112*k1^18*k2^4 - 
        41097363635296*k1^19*k2^4 - 1972767166656*k1^20*k2^4 + 
        33046453440*k1^21*k2^4 + 2369422848*k1^22*k2^4 - 2676960*k1^23*k2^4 - 
        31585117304787931496448*k2^5 - 113785367752053557821440*k1*k2^5 - 
        203522114822100232437760*k1^2*k2^5 - 245687271086792255733760*k1^3*
         k2^5 - 210432690335070453497856*k1^4*k2^5 - 110417810744666447806464*
         k1^5*k2^5 - 11022768997411395534848*k1^6*k2^5 + 
        32234278024534566424576*k1^7*k2^5 + 27338069290521920645632*k1^8*
         k2^5 + 11136817626179382969344*k1^9*k2^5 + 2320740332061912069888*
         k1^10*k2^5 + 56523947590033509120*k1^11*k2^5 - 
        100827650065173242688*k1^12*k2^5 - 26186460089913469312*k1^13*k2^5 - 
        2466051194018260224*k1^14*k2^5 + 92369667168420224*k1^15*k2^5 + 
        41603802810827712*k1^16*k2^5 + 2987638639625088*k1^17*k2^5 - 
        32860964315584*k1^18*k2^5 - 11904879245952*k1^19*k2^5 - 
        281227799424*k1^20*k2^5 + 7003256832*k1^21*k2^5 + 
        121657536*k1^22*k2^5 - 37928455917351185940480*k2^6 - 
        134423000114204975824896*k1*k2^6 - 238864911065990512508928*k1^2*
         k2^6 - 277890576809584136552448*k1^3*k2^6 - 211290192143950147878912*
         k1^4*k2^6 - 79765214181971003506688*k1^5*k2^6 + 
        20662418361839527612416*k1^6*k2^6 + 45346726870817499834368*k1^7*
         k2^6 + 27357445231444682628096*k1^8*k2^6 + 8797212429977671087616*
         k1^9*k2^6 + 1335219145698218189568*k1^10*k2^6 - 
        76068989622252531328*k1^11*k2^6 - 75618121616926883968*k1^12*k2^6 - 
        14002005302398956416*k1^13*k2^6 - 871709752711199104*k1^14*k2^6 + 
        74008438654704768*k1^15*k2^6 + 15252998751408768*k1^16*k2^6 + 
        693533891020544*k1^17*k2^6 - 18548161264512*k1^18*k2^6 - 
        1987743952128*k1^19*k2^6 - 18573434880*k1^20*k2^6 + 
        455495040*k1^21*k2^6 - 38406571461201421664256*k2^7 - 
        134544989174622651940864*k1*k2^7 - 234282456195037129605120*k1^2*
         k2^7 - 253740188793641567256576*k1^3*k2^7 - 161400829987608114626560*
         k1^4*k2^7 - 29646552859590907215872*k1^5*k2^7 + 
        43750759927066154438656*k1^6*k2^7 + 44655564697399383269376*k1^7*
         k2^7 + 20790759055618158961664*k1^8*k2^7 + 5301698263548672656384*
         k1^9*k2^7 + 534249120912771090176*k1^10*k2^7 - 
        95924734195741667328*k1^11*k2^7 - 40675354218679170816*k1^12*k2^7 - 
        5536464620041364480*k1^13*k2^7 - 204116008183614208*k1^14*k2^7 + 
        31316743408621568*k1^15*k2^7 + 3821336664762368*k1^16*k2^7 + 
        102966569496576*k1^17*k2^7 - 3934358985216*k1^18*k2^7 - 
        178605453312*k1^19*k2^7 - 353523456*k1^20*k2^7 - 
        33636247293655662985216*k2^8 - 116163861401366960799744*k1*k2^8 - 
        193662866873610923802624*k1^2*k2^8 - 187462254077345533132800*k1^3*
         k2^8 - 90508333728218644680704*k1^4*k2^8 + 11111105257602623416320*
         k1^5*k2^8 + 47495877019289844406272*k1^6*k2^8 + 
        33271313273099147934720*k1^7*k2^8 + 12354795159677375740160*k1^8*
         k2^8 + 2477487791372006892928*k1^9*k2^8 + 130549247486324530176*
         k1^10*k2^8 - 60950842034495359872*k1^11*k2^8 - 
        16276727317884074240*k1^12*k2^8 - 1638877673475096960*k1^13*k2^8 - 
        27573520744970752*k1^14*k2^8 + 8454399223239040*k1^15*k2^8 + 
        648981405490176*k1^16*k2^8 + 9151552118016*k1^17*k2^8 - 
        406580511744*k1^18*k2^8 - 6705186048*k1^19*k2^8 - 
        25814191422525991288832*k2^9 - 86818546450133687992320*k1*k2^9 - 
        134440698109161330442240*k1^2*k2^9 - 110483816657628599910400*k1^3*
         k2^9 - 31645773505190976385024*k1^4*k2^9 + 28219327016919890927616*
         k1^5*k2^9 + 36477535900334845151232*k1^6*k2^9 + 
        19487764232839519309824*k1^7*k2^9 + 5846246349429668711168*k1^8*
         k2^9 + 903690597784453853184*k1^9*k2^9 + 4676768047339696896*k1^10*
         k2^9 - 26262412600670982144*k1^11*k2^9 - 4922565004143048448*k1^12*
         k2^9 - 363549992421138432*k1^13*k2^9 - 588962249059072*k1^14*k2^9 + 
        1508099667099648*k1^15*k2^9 + 71772125391360*k1^16*k2^9 + 
        414522298368*k1^17*k2^9 - 16994926080*k1^18*k2^9 - 
        17363709290026737598464*k2^10 - 55669451655184060514304*k1*k2^10 - 
        77182782980273707974656*k1^2*k2^10 - 49586779900949186035712*k1^3*
         k2^10 + 467672147116189229056*k1^4*k2^10 + 26150118346400124448768*
         k1^5*k2^10 + 21577507703726807953408*k1^6*k2^10 + 
        9165743221695288031232*k1^7*k2^10 + 2226530523549040586752*k1^8*
         k2^10 + 256626271542639758848*k1^9*k2^10 - 11456783653625946112*
         k1^10*k2^10 - 8247704537262115840*k1^11*k2^10 - 
        1127062342055723008*k1^12*k2^10 - 59785937991987712*k1^13*k2^10 + 
        529523463946240*k1^14*k2^10 + 173388092833792*k1^15*k2^10 + 
        4682493333504*k1^16*k2^10 + 5832926208*k1^17*k2^10 - 
        10121718482760738275328*k2^11 - 30046919808407993450496*k1*k2^11 - 
        35486537342737049354240*k1^2*k2^11 - 14499628073587357450240*k1^3*
         k2^11 + 10068491441108465000448*k1^4*k2^11 + 16656618634396675391488*
         k1^5*k2^11 + 10183354555841651585024*k1^6*k2^11 + 
        3501107456479616565248*k1^7*k2^11 + 685678883437445313536*k1^8*
         k2^11 + 55936671872112418816*k1^9*k2^11 - 5674524304672610304*k1^10*
         k2^11 - 1927567385208143872*k1^11*k2^11 - 193125373515357184*k1^12*
         k2^11 - 7098716363423744*k1^13*k2^11 + 102803783221248*k1^14*k2^11 + 
        11710814748672*k1^15*k2^11 + 137234995200*k1^16*k2^11 - 
        5007819968067998908416*k2^12 - 13235379589464053219328*k1*k2^12 - 
        12146812957101998833664*k1^2*k2^12 - 370490031145584869376*k1^3*
         k2^12 + 8553677547446720864256*k1^4*k2^12 + 8138456625297416171520*
         k1^5*k2^12 + 3895873818764081217536*k1^6*k2^12 + 
        1090695094428859199488*k1^7*k2^12 + 170607131959360245760*k1^8*
         k2^12 + 9051271742897027072*k1^9*k2^12 - 1589258190575640576*k1^10*
         k2^12 - 333976493657417728*k1^11*k2^12 - 24081731704029184*k1^12*
         k2^12 - 577506142388224*k1^13*k2^12 + 8673427587072*k1^14*k2^12 + 
        354667708416*k1^15*k2^12 - 2036212244532931264512*k2^13 - 
        4490865359155741196288*k1*k2^13 - 2385807901455814918144*k1^2*k2^13 + 
        2594851928419233824768*k1^3*k2^13 + 4645104213664825597952*k1^4*
         k2^13 + 3165013277731111862272*k1^5*k2^13 + 1214708963291826429952*
         k1^6*k2^13 + 276598371314433228800*k1^7*k2^13 + 
        34072290110815907840*k1^8*k2^13 + 1005324947155386368*k1^9*k2^13 - 
        301166480034344960*k1^10*k2^13 - 41854153295462400*k1^11*k2^13 - 
        2069053332258816*k1^12*k2^13 - 28909820706816*k1^13*k2^13 + 
        295840677888*k1^14*k2^13 - 641552194165105885184*k2^14 - 
        998061186482453544960*k1*k2^14 + 319463924893208674304*k1^2*k2^14 + 
        1862553891085538754560*k1^3*k2^14 + 1890450777074687770624*k1^4*
         k2^14 + 992485740745199566848*k1^5*k2^14 + 308049123476718780416*
         k1^6*k2^14 + 56652782863620636672*k1^7*k2^14 + 
        5389034638290649088*k1^8*k2^14 + 58967036373688320*k1^9*k2^14 - 
        39568975296921600*k1^10*k2^14 - 3597736502231040*k1^11*k2^14 - 
        109721194856448*k1^12*k2^14 - 673670430720*k1^13*k2^14 - 
        133074824864327139328*k2^15 - 20491683095244177408*k1*k2^15 + 
        520604837548696928256*k1^2*k2^15 + 826918945976462868480*k1^3*k2^15 + 
        603015412047442116608*k1^4*k2^15 + 251266411575850303488*k1^5*k2^15 + 
        63009133808765108224*k1^6*k2^15 + 9234779278238810112*k1^7*k2^15 + 
        659979793301913600*k1^8*k2^15 - 1662613256667136*k1^9*k2^15 - 
        3484472480366592*k1^10*k2^15 - 190164536131584*k1^11*k2^15 - 
        2709652635648*k1^12*k2^15 - 2561460386905522176*k2^16 + 
        102099119526484410368*k1*k2^16 + 260612703704072060928*k1^2*k2^16 + 
        271132388999172685824*k1^3*k2^16 + 152807727710814928896*k1^4*k2^16 + 
        51015961717565521920*k1^5*k2^16 + 10238368345064865792*k1^6*k2^16 + 
        1169985853183655936*k1^7*k2^16 + 60340213627355136*k1^8*k2^16 - 
        644479130861568*k1^9*k2^16 - 186066194399232*k1^10*k2^16 - 
        4665817497600*k1^11*k2^16 + 12011661120762871808*k2^17 + 
        55499236043652071424*k1*k2^17 + 87560220187339063296*k1^2*k2^17 + 
        68781186499957751808*k1^3*k2^17 + 30739353452451397632*k1^4*k2^17 + 
        8191112784887414784*k1^5*k2^17 + 1290349698362310656*k1^6*k2^17 + 
        110988302210826240*k1^7*k2^17 + 3873774230175744*k1^8*k2^17 - 
        51389993582592*k1^9*k2^17 - 4570719584256*k1^10*k2^17 + 
        6166581782628007936*k2^18 + 18554097356596445184*k1*k2^18 + 
        22050315261965238272*k1^2*k2^18 + 13659859835250016256*k1^3*k2^18 + 
        4856847078782926848*k1^4*k2^18 + 1016357708035653632*k1^5*k2^18 + 
        121511664930521088*k1^6*k2^18 + 7411797659222016*k1^7*k2^18 + 
        155606131408896*k1^8*k2^18 - 1538912944128*k1^9*k2^18 + 
        1953062879641731072*k2^19 + 4549882486236119040*k1*k2^19 + 
        4287371895363862528*k1^2*k2^19 + 2113807462338396160*k1^3*k2^19 + 
        590293829045452800*k1^4*k2^19 + 93960214260219904*k1^5*k2^19 + 
        8039724388188160*k1^6*k2^19 + 310468556095488*k1^7*k2^19 + 
        2938526760960*k1^8*k2^19 + 454988248623611904*k2^20 + 
        854847573811789824*k1*k2^20 + 645117619084460032*k1^2*k2^20 + 
        250421408170508288*k1^3*k2^20 + 53285404605939712*k1^4*k2^20 + 
        6089947245182976*k1^5*k2^20 + 333118603001856*k1^6*k2^20 + 
        6131319570432*k1^7*k2^20 + 81414054648741888*k2^21 + 
        123924820814462976*k1*k2^21 + 74053832219295744*k1^2*k2^21 + 
        21971933906075648*k1^3*k2^21 + 3365210282786816*k1^4*k2^21 + 
        246794189537280*k1^5*k2^21 + 6498834972672*k1^6*k2^21 + 
        11265892801314816*k2^22 + 13692047535898624*k1*k2^22 + 
        6284771328000000*k1^2*k2^22 + 1346533098258432*k1^3*k2^22 + 
        132706839035904*k1^4*k2^22 + 4704020987904*k1^5*k2^22 + 
        1190612829208576*k2^23 + 1118432032456704*k1*k2^23 + 
        372276323155968*k1^2*k2^23 + 51484041412608*k1^3*k2^23 + 
        2459556642816*k1^4*k2^23 + 93202669371392*k2^24 + 
        63796622131200*k1*k2^24 + 13756042051584*k1^2*k2^24 + 
        924844032000*k1^3*k2^24 + 5103729770496*k2^25 + 
        2271769264128*k1*k2^25 + 238874001408*k1^2*k2^25 + 
        174751481856*k2^26 + 38050725888*k1*k2^26 + 2818572288*k2^27)*x^8)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^5*
       (7 + k1 + 2*k2)^6*(8 + k1 + 2*k2)^8) - 
     (40*(-272399710814208000 + 4644571620940185600*k1 + 
        22813075994396590080*k1^2 + 45297222549252341760*k1^3 + 
        54818876978628657152*k1^4 + 52416133016062001152*k1^5 + 
        47263125052435464192*k1^6 + 37884503191062577152*k1^7 + 
        22638595721680613376*k1^8 + 8447020182057725952*k1^9 + 
        1108071893086112256*k1^10 - 620183429698169088*k1^11 - 
        390022023845683344*k1^12 - 93510830909601088*k1^13 - 
        5430744766637384*k1^14 + 2757456782248392*k1^15 + 
        750392084524591*k1^16 + 56812328196122*k1^17 - 6920944468869*k1^18 - 
        1659534417528*k1^19 - 72560347314*k1^20 + 9321720252*k1^21 + 
        993479526*k1^22 - 4094688*k1^23 - 3412461*k1^24 - 41990*k1^25 + 
        4199*k1^26 + 9289143241880371200*k2 + 77787494660387635200*k1*k2 + 
        236446465067078123520*k1^2*k2 + 394889586799684878336*k1^3*k2 + 
        460597363889785536512*k1^4*k2 + 456936825709836369920*k1^5*k2 + 
        406857156999226327040*k1^6*k2 + 291073408596642463744*k1^7*k2 + 
        144851602295055482880*k1^8*k2 + 40576115974243176448*k1^9*k2 - 
        23535033926035456*k1^10*k2 - 5001116287756245120*k1^11*k2 - 
        2020982046441215616*k1^12*k2 - 343257948566849536*k1^13*k2 + 
        4585229617260768*k1^14*k2 + 13540546662320936*k1^15*k2 + 
        2370279613074608*k1^16*k2 + 75776416860600*k1^17*k2 - 
        27861077062688*k1^18*k2 - 3596050598608*k1^19*k2 - 
        31827115008*k1^20*k2 + 20607848976*k1^21*k2 + 964631616*k1^22*k2 - 
        35344088*k1^23*k2 - 2089776*k1^24*k2 + 33592*k1^25*k2 + 
        77787494660387635200*k2^2 + 437556059905720320000*k1*k2^2 + 
        1090287681294651359232*k1^2*k2^2 + 1670432366939099627520*k1^3*k2^2 + 
        1942118895186624905216*k1^4*k2^2 + 1939534487539151273984*k1^5*k2^2 + 
        1618085324346382516224*k1^6*k2^2 + 1008027054603507720192*k1^7*k2^2 + 
        410482478842060869632*k1^8*k2^2 + 77448409022086354432*k1^9*k2^2 - 
        16736283750999349376*k1^10*k2^2 - 15683275905544105344*k1^11*k2^2 - 
        4539471917301445824*k1^12*k2^2 - 511715025757318960*k1^13*k2^2 + 
        56452106145100968*k1^14*k2^2 + 26584264425735140*k1^15*k2^2 + 
        3093798243769304*k1^16*k2^2 - 27385330304592*k1^17*k2^2 - 
        39790635050544*k1^18*k2^2 - 2960692378696*k1^19*k2^2 + 
        63616872176*k1^20*k2^2 + 14712576736*k1^21*k2^2 + 
        213631496*k1^22*k2^2 - 18425212*k1^23*k2^2 - 93704*k1^24*k2^2 + 
        291704039937146880000*k2^3 + 1390796188989932961792*k1*k2^3 + 
        3124078489179783168000*k1^2*k2^3 + 4613122299661368950784*k1^3*k2^3 + 
        5370631535731500122112*k1^4*k2^3 + 5200431768216059641856*k1^5*k2^3 + 
        3932469248228275929088*k1^6*k2^3 + 2098757642578793070592*k1^7*k2^3 + 
        679035043680312325120*k1^8*k2^3 + 60186111021876457472*k1^9*k2^3 - 
        53750228789946845696*k1^10*k2^3 - 27599952800879960192*k1^11*k2^3 - 
        5908186945182424160*k1^12*k2^3 - 364575957090387456*k1^13*k2^3 + 
        113038970300874232*k1^14*k2^3 + 28848964108373056*k1^15*k2^3 + 
        2163092419741984*k1^16*k2^3 - 114359907132992*k1^17*k2^3 - 
        28771620111856*k1^18*k2^3 - 1158782026688*k1^19*k2^3 + 
        60717864064*k1^20*k2^3 + 4414915648*k1^21*k2^3 - 
        15250248*k1^22*k2^3 - 1810432*k1^23*k2^3 + 695398094494966480896*
         k2^4 + 3015685366830575124480*k1*k2^4 + 6413456551600164175872*k1^2*
         k2^4 + 9348225637168772546560*k1^3*k2^4 + 10739098001729884061696*
         k1^4*k2^4 + 9761779067055398027264*k1^5*k2^4 + 
        6550779045356068093952*k1^6*k2^4 + 2948097652912323278848*k1^7*k2^4 + 
        716630453931693049856*k1^8*k2^4 - 29149067816193026944*k1^9*k2^4 - 
        89169636100784502208*k1^10*k2^4 - 31536616972327203872*k1^11*k2^4 - 
        4976934780555392768*k1^12*k2^4 - 59412267656793232*k1^13*k2^4 + 
        118642656370938272*k1^14*k2^4 + 19636436374928320*k1^15*k2^4 + 
        853833891007904*k1^16*k2^4 - 97039965176032*k1^17*k2^4 - 
        11903748604704*k1^18*k2^4 - 205756522400*k1^19*k2^4 + 
        20371203424*k1^20*k2^4 + 551099120*k1^21*k2^4 - 4611776*k1^22*k2^4 + 
        1206274146732230049792*k2^5 + 4928274482123375640576*k1*k2^5 + 
        10202915897088856293376*k1^2*k2^5 + 14730672913471360204800*k1^3*
         k2^5 + 16315682444036582080512*k1^4*k2^5 + 13581142054515421708288*
         k1^5*k2^5 + 7962324996016665522176*k1^6*k2^5 + 
        2959481427448636289024*k1^7*k2^5 + 476927975880054292736*k1^8*k2^5 - 
        126661511010062025984*k1^9*k2^5 - 96207300358986067136*k1^10*k2^5 - 
        25216563147337315584*k1^11*k2^5 - 2842754150250572256*k1^12*k2^5 + 
        120494817992413696*k1^13*k2^5 + 78751217928965888*k1^14*k2^5 + 
        8899238369516416*k1^15*k2^5 + 166664581040832*k1^16*k2^5 - 
        42727124564608*k1^17*k2^5 - 2927541224256*k1^18*k2^5 - 
        6422049920*k1^19*k2^5 + 2973407008*k1^20*k2^5 + 22422400*k1^21*k2^5 + 
        1642758160707791880192*k2^6 + 6463625642221347274752*k1*k2^6 + 
        13183581591699011928064*k1^2*k2^6 + 18638092227237780914176*k1^3*
         k2^6 + 19423950389350018088960*k1^4*k2^6 + 14526494768446987583488*
         k1^5*k2^6 + 7333436101222846840832*k1^6*k2^6 + 
        2179920648163151883264*k1^7*k2^6 + 152653490088754209024*k1^8*k2^6 - 
        161773709499589773696*k1^9*k2^6 - 73825332798648139264*k1^10*k2^6 - 
        14723852657825128768*k1^11*k2^6 - 1105133780676804352*k1^12*k2^6 + 
        124665808047453056*k1^13*k2^6 + 35550974161150336*k1^14*k2^6 + 
        2755794831765888*k1^15*k2^6 - 1970293388928*k1^16*k2^6 - 
        11096329832192*k1^17*k2^6 - 420540489600*k1^18*k2^6 + 
        2542764224*k1^19*k2^6 + 159446144*k1^20*k2^6 + 1846750183491813507072*
         k2^7 + 7091449103321621594112*k1*k2^7 + 14221056936387020324864*k1^2*
         k2^7 + 19297707489343502024704*k1^3*k2^7 + 18509468758937021284352*
         k1^4*k2^7 + 12243457749968650723328*k1^5*k2^7 + 
        5235566919183000004608*k1^6*k2^7 + 1176502640410944761856*k1^7*k2^7 - 
        55605631411531756800*k1^8*k2^7 - 130359358972188614144*k1^9*k2^7 - 
        42184115074921427328*k1^10*k2^7 - 6433264072761592320*k1^11*k2^7 - 
        275534261227608832*k1^12*k2^7 + 65185912826889728*k1^13*k2^7 + 
        11255550685821184*k1^14*k2^7 + 584418730060288*k1^15*k2^7 - 
        8975159805440*k1^16*k2^7 - 1716548725760*k1^17*k2^7 - 
        32295815552*k1^18*k2^7 + 236194816*k1^19*k2^7 + 
        1772862275830405398528*k2^8 + 6671915796453597904896*k1*k2^8 + 
        12985593693467169980416*k1^2*k2^8 + 16539082121606576504832*k1^3*
         k2^8 + 14328173491910658406400*k1^4*k2^8 + 8264375711174373384192*
         k1^5*k2^8 + 2930240692080834235392*k1^6*k2^8 + 
        442648194546004024320*k1^7*k2^8 - 108047478435094044032*k1^8*k2^8 - 
        75589366818866475264*k1^9*k2^8 - 18411258288036356224*k1^10*k2^8 - 
        2129287822875847936*k1^11*k2^8 - 32010836826134656*k1^12*k2^8 + 
        22073464106032640*k1^13*k2^8 + 2514350364969088*k1^14*k2^8 + 
        83109314696960*k1^15*k2^8 - 2076618945280*k1^16*k2^8 - 
        146911066368*k1^17*k2^8 - 1010062592*k1^18*k2^8 + 
        1482647954767466201088*k2^9 + 5440777880754196316160*k1*k2^9 + 
        10086241426943867027456*k1^2*k2^9 + 11809978316113116446720*k1^3*
         k2^9 + 9096978314735432957952*k1^4*k2^9 + 4510067488535259553792*
         k1^5*k2^9 + 1285544543992124071936*k1^6*k2^9 + 
        91463362842484235264*k1^7*k2^9 - 77884409531669264384*k1^8*k2^9 - 
        33132954136702866432*k1^9*k2^9 - 6217614806274271744*k1^10*k2^9 - 
        535190428204950528*k1^11*k2^9 + 4681811971787264*k1^12*k2^9 + 
        5120918067784704*k1^13*k2^9 + 389994935226880*k1^14*k2^9 + 
        7512328499200*k1^15*k2^9 - 213766187520*k1^16*k2^9 - 
        5376577536*k1^17*k2^9 + 1088155576150839263232*k2^10 + 
        3846533906618776682496*k1*k2^10 + 6660434609723409252352*k1^2*k2^10 + 
        7046726396781235191808*k1^3*k2^10 + 4761469576536636465152*k1^4*
         k2^10 + 1996511549132678510592*k1^5*k2^10 + 435168838877258378240*
         k1^6*k2^10 - 11355046296129913344*k1^7*k2^10 - 
        37292760398368375808*k1^8*k2^10 - 11213707148990832640*k1^9*k2^10 - 
        1630178311854078976*k1^10*k2^10 - 101440492316956160*k1^11*k2^10 + 
        2884620305986560*k1^12*k2^10 + 814966473251840*k1^13*k2^10 + 
        40128997322752*k1^14*k2^10 + 384056371200*k1^15*k2^10 - 
        8746684416*k1^16*k2^10 + 699369801203413942272*k2^11 + 
        2344603061727701434368*k1*k2^11 + 3727092226169217187840*k1^2*k2^11 + 
        3513810639596391432192*k1^3*k2^11 + 2056825838667265708032*k1^4*
         k2^11 + 714806935086917402624*k1^5*k2^11 + 108335181292748145664*
         k1^6*k2^11 - 18662837614438137856*k1^7*k2^11 - 
        13156036564387872768*k1^8*k2^11 - 2948752346635423744*k1^9*k2^11 - 
        329941402896405504*k1^10*k2^11 - 14237543214370816*k1^11*k2^11 + 
        618052089726976*k1^12*k2^11 + 85594582122496*k1^13*k2^11 + 
        2471544631296*k1^14*k2^11 + 8199143424*k1^15*k2^11 + 
        390767176954616905728*k2^12 + 1222934622468132667392*k1*k2^12 + 
        1759512421946580271104*k1^2*k2^12 + 1461004401970171748352*k1^3*
         k2^12 + 731242041405854580736*k1^4*k2^12 + 204781540546539460608*
         k1^5*k2^12 + 16926526123770970112*k1^6*k2^12 - 
        8755954379471929344*k1^7*k2^12 - 3529361086115018752*k1^8*k2^12 - 
        599404496275859456*k1^9*k2^12 - 50714610297804800*k1^10*k2^12 - 
        1430046322511872*k1^11*k2^12 + 74769744642048*k1^12*k2^12 + 
        5368318943232*k1^13*k2^12 + 69164335104*k1^14*k2^12 + 
        188143788072020410368*k2^13 + 541789530160237707264*k1*k2^13 + 
        697148779193635258368*k1^2*k2^13 + 504275779451468136448*k1^3*k2^13 + 
        212492195453116616704*k1^4*k2^13 + 45894938354408177664*k1^5*k2^13 + 
        217092937171632128*k1^6*k2^13 - 2653866412444614656*k1^7*k2^13 - 
        723564448878448640*k1^8*k2^13 - 92627772319547392*k1^9*k2^13 - 
        5737223559405568*k1^10*k2^13 - 96674577842176*k1^11*k2^13 + 
        5065687646208*k1^12*k2^13 + 152774049792*k1^13*k2^13 + 
        77398504308605386752*k2^14 + 202448087656381808640*k1*k2^14 + 
        230442683851356749824*k1^2*k2^14 + 143490521873446379520*k1^3*k2^14 + 
        49873410916890492928*k1^4*k2^14 + 7677257186099396608*k1^5*k2^14 - 
        761903632948133888*k1^6*k2^14 - 578264730556645376*k1^7*k2^14 - 
        111985679407169536*k1^8*k2^14 - 10537813112668160*k1^9*k2^14 - 
        451226074677248*k1^10*k2^14 - 3904675676160*k1^11*k2^14 + 
        150701408256*k1^12*k2^14 + 26993078354184241152*k2^15 + 
        63361314714744520704*k1*k2^15 + 63081748052659585024*k1^2*k2^15 + 
        33324593112877367296*k1^3*k2^15 + 9274775747328606208*k1^4*k2^15 + 
        849485904522510336*k1^5*k2^15 - 251631772181823488*k1^6*k2^15 - 
        92334706969018368*k1^7*k2^15 - 12698585891831808*k1^8*k2^15 - 
        832988610297856*k1^9*k2^15 - 22063110881280*k1^10*k2^15 - 
        70056935424*k1^11*k2^15 + 7920164339343065088*k2^16 + 
        16481129426075025408*k1*k2^16 + 14164197046664265728*k1^2*k2^16 + 
        6226567505012654080*k1^3*k2^16 + 1323832602928250880*k1^4*k2^16 + 
        32449449165389824*k1^5*k2^16 - 47530106141835264*k1^6*k2^16 - 
        10622326245883904*k1^7*k2^16 - 996928355237888*k1^8*k2^16 - 
        40883908509696*k1^9*k2^16 - 505414877184*k1^10*k2^16 + 
        1938956403067650048*k2^17 + 3528925732078092288*k1*k2^17 + 
        2575119388277604352*k1^2*k2^17 + 916482713152389120*k1^3*k2^17 + 
        136716408430526464*k1^4*k2^17 - 8006266770948096*k1^5*k2^17 - 
        5945788989046784*k1^6*k2^17 - 837233621336064*k1^7*k2^17 - 
        48456614019072*k1^8*k2^17 - 938419421184*k1^9*k2^17 + 
        392102859119788032*k2^18 + 614194011582234624*k1*k2^18 + 
        372234188206899200*k1^2*k2^18 + 102875369578299392*k1^3*k2^18 + 
        8858195799572480*k1^4*k2^18 - 1795561110634496*k1^5*k2^18 - 
        489824074596352*k1^6*k2^18 - 40571845214208*k1^7*k2^18 - 
        1098901880832*k1^8*k2^18 + 64652001219182592*k2^19 + 
        85390350200340480*k1*k2^19 + 41658334088790016*k1^2*k2^19 + 
        8338697916252160*k1^3*k2^19 + 163581942824960*k1^4*k2^19 - 
        182137479233536*k1^5*k2^19 - 24273467473920*k1^6*k2^19 - 
        912865099776*k1^7*k2^19 + 8539035020034048*k2^20 + 
        9248804345217024*k1*k2^20 + 3464095434539008*k1^2*k2^20 + 
        437396419117056*k1^3*k2^20 - 27002109165568*k1^4*k2^20 - 
        9969664524288*k1^5*k2^20 - 551118962688*k1^6*k2^20 + 
        880838509068288*k2^21 + 751493040832512*k1*k2^21 + 
        199571042992128*k1^2*k2^21 + 10574402420736*k1^3*k2^21 - 
        2457398673408*k1^4*k2^21 - 238345519104*k1^5*k2^21 + 
        68317549166592*k2^22 + 43067520319488*k1*k2^22 + 
        6909201481728*k1^2*k2^22 - 168145453056*k1^3*k2^22 - 
        70288146432*k1^4*k2^22 + 3745001766912*k2^23 + 
        1551624044544*k1*k2^23 + 91075117056*k1^2*k2^23 - 
        12683575296*k1^3*k2^23 + 129302003712*k2^24 + 26424115200*k1*k2^24 - 
        1056964608*k1^2*k2^24 + 2113929216*k2^25)*x^9)/
      ((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*(6 + k1 + 2*k2)^4*
       (7 + k1 + 2*k2)^6*(8 + k1 + 2*k2)^8) + 
     (4*(30710197282406400000 + 119970329341722624000*k1 + 
        220439943603604684800*k1^2 + 256277485754379141120*k1^3 + 
        217238438820863541248*k1^4 + 142779683519340740608*k1^5 + 
        65892959331188998144*k1^6 + 8780495104611581952*k1^7 - 
        15834258270764486656*k1^8 - 15168418591110504448*k1^9 - 
        6962148615209688576*k1^10 - 1693383859948997888*k1^11 - 
        77179337725944656*k1^12 + 87503636876101232*k1^13 + 
        28822079032934664*k1^14 + 3446665095362352*k1^15 - 
        167455188625901*k1^16 - 103580420053363*k1^17 - 
        10805055651676*k1^18 + 179104835052*k1^19 + 119622657154*k1^20 + 
        6621110782*k1^21 - 290932356*k1^22 - 33907588*k1^23 - 46189*k1^24 + 
        46189*k1^25 + 239940658683445248000*k2 + 901524533265668505600*k1*
         k2 + 1602181622284387614720*k1^2*k2 + 1822163582536478883840*k1^3*
         k2 + 1507012888245290663936*k1^4*k2 + 914922413851490123776*k1^5*
         k2 + 321975287013704466432*k1^6*k2 - 53038853327376187392*k1^7*k2 - 
        153678025241374490624*k1^8*k2 - 101729388937544873984*k1^9*k2 - 
        36457030150693155328*k1^10*k2 - 6349898810194275072*k1^11*k2 + 
        371585659866926816*k1^12*k2 + 474424591461604896*k1^13*k2 + 
        106236670299372192*k1^14*k2 + 7527690485093768*k1^15*k2 - 
        1195557215715214*k1^16*k2 - 299308708955344*k1^17*k2 - 
        17979800738328*k1^18*k2 + 1276388475648*k1^19*k2 + 
        209277979196*k1^20*k2 + 4079131056*k1^21*k2 - 532505688*k1^22*k2 - 
        17094792*k1^23*k2 + 461890*k1^24*k2 + 901524533265668505600*k2^2 + 
        3268879952326887997440*k1*k2^2 + 5647501889167964504064*k1^2*k2^2 + 
        6270917867037391847424*k1^3*k2^2 + 4947373136362747199488*k1^4*k2^2 + 
        2620140404828442460160*k1^5*k2^2 + 515879520540966027264*k1^6*k2^2 - 
        529998730147822125056*k1^7*k2^2 - 593099852396629342208*k1^8*k2^2 - 
        299137762773375100928*k1^9*k2^2 - 83931975659786224128*k1^10*k2^2 - 
        9165733058191703040*k1^11*k2^2 + 2208412873062189088*k1^12*k2^2 + 
        1050543483315793920*k1^13*k2^2 + 165738236174067112*k1^14*k2^2 + 
        4491694283808872*k1^15*k2^2 - 2379694168056304*k1^16*k2^2 - 
        344361205978416*k1^17*k2^2 - 9162754359616*k1^18*k2^2 + 
        1671400290560*k1^19*k2^2 + 124938635536*k1^20*k2^2 - 
        735196176*k1^21*k2^2 - 210563496*k1^22*k2^2 + 97240*k1^23*k2^2 + 
        2179253301551258664960*k2^3 + 7650676613262971240448*k1*k2^3 + 
        12869136256083475562496*k1^2*k2^3 + 13810040130225152458752*k1^3*
         k2^3 + 10058857350485365489664*k1^4*k2^3 + 4246112610869556281344*
         k1^5*k2^3 - 220962399080196177920*k1^6*k2^3 - 1750136672155282800640*
         k1^7*k2^3 - 1302939490628089049088*k1^8*k2^3 - 
        519591529986697708032*k1^9*k2^3 - 112160192526349172736*k1^10*k2^3 - 
        4712741166202115072*k1^11*k2^3 + 4471678421738754432*k1^12*k2^3 + 
        1308154863441994496*k1^13*k2^3 + 143700844164072880*k1^14*k2^3 - 
        2346035963483520*k1^15*k2^3 - 2316011343513824*k1^16*k2^3 - 
        207361506990528*k1^17*k2^3 + 68057292160*k1^18*k2^3 + 
        908902508800*k1^19*k2^3 + 30670827616*k1^20*k2^3 - 
        708630208*k1^21*k2^3 - 17308720*k1^22*k2^3 + 3825338306631485620224*
         k2^4 + 13032786517087821496320*k1*k2^4 + 21267866778119171997696*
         k1^2*k2^4 + 21646681068157036134400*k1^3*k2^4 + 
        13903625330683544469504*k1^4*k2^4 + 3810656309939201048576*k1^5*
         k2^4 - 2391796188853937078272*k1^6*k2^4 - 3350110079508098932736*
         k1^7*k2^4 - 1884095944158765243136*k1^8*k2^4 - 
        601362463577922506240*k1^9*k2^4 - 95659685945797908992*k1^10*k2^4 + 
        3587668999430873152*k1^11*k2^4 + 5131207553263811808*k1^12*k2^4 + 
        1039918405872276960*k1^13*k2^4 + 75345517838204960*k1^14*k2^4 - 
        4987177453002080*k1^15*k2^4 - 1307577274647424*k1^16*k2^4 - 
        70913610236480*k1^17*k2^4 + 1623387685920*k1^18*k2^4 + 
        238566030560*k1^19*k2^4 + 2690234976*k1^20*k2^4 - 
        80011360*k1^21*k2^4 + 5213114606835128598528*k2^5 + 
        17235416055607914921984*k1*k2^5 + 27015743321777675173888*k1^2*k2^5 + 
        25364345059064962351104*k1^3*k2^5 + 13365209047494625722368*k1^4*
         k2^5 + 658884310363345485824*k1^5*k2^5 - 5038303332627884769280*k1^6*
         k2^5 - 4342567900272543456256*k1^7*k2^5 - 1935663638727498166272*
         k1^8*k2^5 - 493390843349596559360*k1^9*k2^5 - 52739675817704527232*
         k1^10*k2^5 + 8191247571311340096*k1^11*k2^5 + 3852864252265638208*
         k1^12*k2^5 + 561701673858505280*k1^13*k2^5 + 23658898183757760*k1^14*
         k2^5 - 3327394252921280*k1^15*k2^5 - 457711944981632*k1^16*k2^5 - 
        13703861145920*k1^17*k2^5 + 586329423680*k1^18*k2^5 + 
        29533046400*k1^19*k2^5 + 26806208*k1^20*k2^5 + 5745138685202638307328*
         k2^6 + 18357070894514860720128*k1*k2^6 + 27167552067632392044544*
         k1^2*k2^6 + 22613349579142009454592*k1^3*k2^6 + 
        8413300840705475772416*k1^4*k2^6 - 3371489375546495909888*k1^5*k2^6 - 
        6448245544294780781568*k1^6*k2^6 - 4102653348423602910208*k1^7*k2^6 - 
        1477955433709817864192*k1^8*k2^6 - 296693421315808306176*k1^9*k2^6 - 
        16787812154248569408*k1^10*k2^6 + 7191016087694437760*k1^11*k2^6 + 
        2018694296267062976*k1^12*k2^6 + 212559732270204288*k1^13*k2^6 + 
        3649432927943104*k1^14*k2^6 - 1245449883655424*k1^15*k2^6 - 
        100869427116480*k1^16*k2^6 - 1342944493440*k1^17*k2^6 + 
        85247676800*k1^18*k2^6 + 1370328960*k1^19*k2^6 + 
        5244877398432817348608*k2^7 + 16039517469666346795008*k1*k2^7 + 
        21850104244930665775104*k1^2*k2^7 + 15147301089353267412992*k1^3*
         k2^7 + 2195289551260812541952*k1^4*k2^7 - 5752317025281890787328*
         k1^5*k2^7 - 5884556981515058837504*k1^6*k2^7 - 
        2945069730179119026176*k1^7*k2^7 - 862227563807862958080*k1^8*k2^7 - 
        132707564560411291136*k1^9*k2^7 - 665186931781704960*k1^10*k2^7 + 
        3972390946741976064*k1^11*k2^7 + 761303920297009408*k1^12*k2^7 + 
        56924727935816192*k1^13*k2^7 - 180170929735680*k1^14*k2^7 - 
        287113743841280*k1^15*k2^7 - 13615560935680*k1^16*k2^7 - 
        40711756800*k1^17*k2^7 + 4567031040*k1^18*k2^7 + 
        4009879367416586698752*k2^8 + 11541860416738997305344*k1*k2^8 + 
        13942016558403800465408*k1^2*k2^8 + 7079505761775583789056*k1^3*
         k2^8 - 2016324652832921651200*k1^4*k2^8 - 5612182566552405301248*
         k1^5*k2^8 - 4074721570420516613120*k1^6*k2^8 - 
        1647244337719327650816*k1^7*k2^8 - 390745876072920902528*k1^8*k2^8 - 
        44062126466223630720*k1^9*k2^8 + 2330160352565739264*k1^10*k2^8 + 
        1529559612123463936*k1^11*k2^8 + 209002295190658176*k1^12*k2^8 + 
        10706934315930240*k1^13*k2^8 - 203601344248320*k1^14*k2^8 - 
        40624178298880*k1^15*k2^8 - 1027292471040*k1^16*k2^8 + 
        1535635200*k1^17*k2^8 + 2564857870386443845632*k2^9 + 
        6770127524043655741440*k1*k2^9 + 6807197490710459383808*k1^2*k2^9 + 
        1565532927680568360960*k1^3*k2^9 - 3256121886012548034560*k1^4*k2^9 - 
        3933231004975129587712*k1^5*k2^9 - 2208668160430300071936*k1^6*k2^9 - 
        728625885550237446144*k1^7*k2^9 - 138703562478467997440*k1^8*k2^9 - 
        10589140677667082240*k1^9*k2^9 + 1360773331518180864*k1^10*k2^9 + 
        424261915063584768*k1^11*k2^9 + 41568432241276160*k1^12*k2^9 + 
        1375251483924480*k1^13*k2^9 - 41064310702080*k1^14*k2^9 - 
        3252106874880*k1^15*k2^9 - 33130775040*k1^16*k2^9 + 
        1354025504808731148288*k2^10 + 3140384392856197791744*k1*k2^10 + 
        2264136444224981336064*k1^2*k2^10 - 785644001213319806976*k1^3*
         k2^10 - 2587508969352342990848*k1^4*k2^10 - 2118832539592071356416*
         k1^5*k2^10 - 952678835432682954752*k1^6*k2^10 - 
        256764272989550672896*k1^7*k2^10 - 38616081416451088384*k1^8*k2^10 - 
        1704069944476675072*k1^9*k2^10 + 442353976824635392*k1^10*k2^10 + 
        85047445361848320*k1^11*k2^10 + 5854105632643072*k1^12*k2^10 + 
        113653601058816*k1^13*k2^10 - 3877490184192*k1^14*k2^10 - 
        113261826048*k1^15*k2^10 + 570978980519308689408*k2^11 + 
        1064198104739382362112*k1*k2^11 + 238735746616264556544*k1^2*k2^11 - 
        1100993325848612536320*k1^3*k2^11 - 1451947007194621001728*k1^4*
         k2^11 - 902307599275086290944*k1^5*k2^11 - 329402656569665759232*
         k1^6*k2^11 - 72160791702025412608*k1^7*k2^11 - 
        8384889326339483648*k1^8*k2^11 - 133561828983689216*k1^9*k2^11 + 
        95691784987987968*k1^10*k2^11 + 12079863032823808*k1^11*k2^11 + 
        555126742450176*k1^12*k2^11 + 5340680454144*k1^13*k2^11 - 
        148707041280*k1^14*k2^11 + 177366350789897060352*k2^12 + 
        190790055236615897088*k1*k2^12 - 282419340231650230272*k1^2*k2^12 - 
        703167037588092420096*k1^3*k2^12 - 624114431478924087296*k1^4*k2^12 - 
        307269494368861519872*k1^5*k2^12 - 91336207052845379584*k1^6*k2^12 - 
        16090568382199500800*k1^7*k2^12 - 1400838765301864448*k1^8*k2^12 + 
        11379219135764480*k1^9*k2^12 + 14143842665996288*k1^10*k2^12 + 
        1157237936504832*k1^11*k2^12 + 31871643697152*k1^12*k2^12 + 
        104139571200*k1^13*k2^12 + 29352316190248599552*k2^13 - 
        45655593503176065024*k1*k2^13 - 238806216516396908544*k1^2*k2^13 - 
        314064175717192613888*k1^3*k2^13 - 211398583694017249280*k1^4*k2^13 - 
        83832535140227514368*k1^5*k2^13 - 20188208209232519168*k1^6*k2^13 - 
        2812329533877633024*k1^7*k2^13 - 175787080993935360*k1^8*k2^13 + 
        4832023965859840*k1^9*k2^13 + 1383745703477248*k1^10*k2^13 + 
        67236382703616*k1^11*k2^13 + 838776422400*k1^12*k2^13 - 
        6522227643310866432*k2^14 - 55982859545174999040*k1*k2^14 - 
        113023195142293766144*k1^2*k2^14 - 106842856071253278720*k1^3*k2^14 - 
        56910958279576616960*k1^4*k2^14 - 18223980231968309248*k1^5*k2^14 - 
        3511210080012746752*k1^6*k2^14 - 377152660031078400*k1^7*k2^14 - 
        15917813758689280*k1^8*k2^14 + 652112217702400*k1^9*k2^14 + 
        81220522672128*k1^10*k2^14 + 1793006960640*k1^11*k2^14 - 
        7464381272689999872*k2^15 - 27262753730220785664*k1*k2^15 - 
        38581040916683915264*k1^2*k2^15 - 28427713917814308864*k1^3*k2^15 - 
        12148370472481554432*k1^4*k2^15 - 3116176760774066176*k1^5*k2^15 - 
        470052254883119104*k1^6*k2^15 - 37463938722430976*k1^7*k2^15 - 
        971277719175168*k1^8*k2^15 + 44746563649536*k1^9*k2^15 + 
        2173353197568*k1^10*k2^15 - 3407844216277598208*k2^16 - 
        9125747540193804288*k1*k2^16 - 10087064980617560064*k1^2*k2^16 - 
        5945661954233860096*k1^3*k2^16 - 2033343083989729280*k1^4*k2^16 - 
        409994592129417216*k1^5*k2^16 - 46732562094751744*k1^6*k2^16 - 
        2596090640334848*k1^7*k2^16 - 35077306908672*k1^8*k2^16 + 
        1306803240960*k1^9*k2^16 - 1073617357669859328*k2^17 - 
        2305976732079095808*k1*k2^17 - 2053149664410861568*k1^2*k2^17 - 
        970173154952478720*k1^3*k2^17 - 261304913424875520*k1^4*k2^17 - 
        40047110244532224*k1^5*k2^17 - 3248489862004736*k1^6*k2^17 - 
        111982064173056*k1^7*k2^17 - 546002042880*k1^8*k2^17 - 
        256219636897677312*k2^18 - 451220007578763264*k1*k2^18 - 
        324464262342246400*k1^2*k2^18 - 121184048177479680*k1^3*k2^18 - 
        24893682333777920*k1^4*k2^18 - 2734185407053824*k1^5*k2^18 - 
        140849132863488*k1^6*k2^18 - 2262399713280*k1^7*k2^18 - 
        47496842903027712*k2^19 - 68421235302727680*k1*k2^19 - 
        39156547002040320*k1^2*k2^19 - 11201722932264960*k1^3*k2^19 - 
        1656079358361600*k1^4*k2^19 - 116415050809344*k1^5*k2^19 - 
        2866025594880*k1^6*k2^19 - 6842123530272768*k2^20 - 
        7920099421323264*k1*k2^20 - 3493033219719168*k1^2*k2^20 - 
        722368236355584*k1^3*k2^20 - 68667511406592*k1^4*k2^20 - 
        2325982740480*k1^5*k2^20 - 754295182983168*k2^21 - 
        677960264712192*k1*k2^21 - 217314653896704*k1^2*k2^21 - 
        29021958045696*k1^3*k2^21 - 1335739023360*k1^4*k2^21 - 
        61632751337472*k2^22 - 40504821547008*k1*k2^22 - 
        8424184086528*k1^2*k2^22 - 546979184640*k1^3*k2^22 - 
        3522158395392*k2^23 - 1509345460224*k1*k2^23 - 
        153259868160*k1^2*k2^23 - 125778788352*k2^24 - 26424115200*k1*k2^24 - 
        2113929216*k2^25)*x^10)/((4 + k1 + 2*k2)^4*(5 + k1 + 2*k2)^4*
       (6 + k1 + 2*k2)^4*(7 + k1 + 2*k2)^5*(8 + k1 + 2*k2)^8) - 
     (40*(-68204295408844800 - 341469388446105600*k1 - 
        799993188512169984*k1^2 - 1164040051265372160*k1^3 - 
        1228067472511336448*k1^4 - 1029481991079198720*k1^5 - 
        689105539994353664*k1^6 - 339982009183600640*k1^7 - 
        102858703432051712*k1^8 - 5496823485780224*k1^9 + 
        10444999076740032*k1^10 + 4939794954834256*k1^11 + 
        994997469249504*k1^12 + 34641582234792*k1^13 - 28401052122492*k1^14 - 
        6211429765803*k1^15 - 359794870630*k1^16 + 50144135418*k1^17 + 
        8867655914*k1^18 + 261214148*k1^19 - 36560914*k1^20 - 2551666*k1^21 + 
        25194*k1^22 + 4199*k1^23 - 682938776892211200*k2 - 
        2965948236721815552*k1*k2 - 6256962829346144256*k1^2*k2 - 
        8568392206321188864*k1^3*k2 - 8731712869191647232*k1^4*k2 - 
        6975367012093001728*k1^5*k2 - 4241913494614507520*k1^6*k2 - 
        1778387278226087936*k1^7*k2 - 390146016404374016*k1^8*k2 + 
        42727115575262464*k1^9*k2 + 62685819812646112*k1^10*k2 + 
        20688809125982912*k1^11*k2 + 2919166068830096*k1^12*k2 - 
        100884747032304*k1^13*k2 - 105596611381850*k1^14*k2 - 
        14934564072700*k1^15*k2 - 284561961216*k1^16*k2 + 
        138486394748*k1^17*k2 + 12981255924*k1^18*k2 - 15297412*k1^19*k2 - 
        46806032*k1^20*k2 - 1031628*k1^21*k2 + 41990*k1^22*k2 - 
        2965948236721815552*k2^2 - 11786648180446199808*k1*k2^2 - 
        23239432219851227136*k1^2*k2^2 - 30471010215329267712*k1^3*k2^2 - 
        29789635548746874880*k1^4*k2^2 - 22160564301411909632*k1^5*k2^2 - 
        11945347028872896512*k1^6*k2^2 - 4120555521056337920*k1^7*k2^2 - 
        537115491896463104*k1^8*k2^2 + 246510585620363200*k1^9*k2^2 + 
        154366278871125824*k1^10*k2^2 + 37446470395045760*k1^11*k2^2 + 
        3389394672431280*k1^12*k2^2 - 450625948034876*k1^13*k2^2 - 
        156656338881004*k1^14*k2^2 - 14399479043340*k1^15*k2^2 + 
        240485123996*k1^16*k2^2 + 132814320132*k1^17*k2^2 + 
        6551419628*k1^18*k2^2 - 174737108*k1^19*k2^2 - 15500940*k1^20*k2^2 + 
        40664*k1^21*k2^2 - 7857765453630799872*k2^3 - 29342080027060076544*k1*
         k2^3 - 55156551990984572928*k1^2*k2^3 - 69496807975475478528*k1^3*
         k2^3 - 64267513325998833664*k1^4*k2^3 - 43578203143594082304*k1^5*
         k2^3 - 20363529830416384000*k1^6*k2^3 - 5517625258202195968*k1^7*
         k2^3 - 134054176836928384*k1^8*k2^3 + 533563961810156288*k1^9*k2^3 + 
        216055415666860672*k1^10*k2^3 + 38922917453899328*k1^11*k2^3 + 
        1761123786532792*k1^12*k2^3 - 632175676110304*k1^13*k2^3 - 
        125928452574056*k1^14*k2^3 - 7107440739904*k1^15*k2^3 + 
        384884727448*k1^16*k2^3 + 60348557984*k1^17*k2^3 + 
        1304266600*k1^18*k2^3 - 65452608*k1^19*k2^3 - 1191632*k1^20*k2^3 - 
        14671040013530038272*k2^4 - 52263817771147591680*k1*k2^4 - 
        94419081243157069824*k1^2*k2^4 - 113597333777471242240*k1^3*k2^4 - 
        97673679660462587904*k1^4*k2^4 - 59211314512051572736*k1^5*k2^4 - 
        23426821178314382336*k1^6*k2^4 - 4586169196765263616*k1^7*k2^4 + 
        593392653364073088*k1^8*k2^4 + 670945188174799552*k1^9*k2^4 + 
        195941399445517472*k1^10*k2^4 + 25831641496938256*k1^11*k2^4 + 
        50868219883024*k1^12*k2^4 - 479612599754672*k1^13*k2^4 - 
        61428994782816*k1^14*k2^4 - 1836085035520*k1^15*k2^4 + 
        193120317104*k1^16*k2^4 + 14002440816*k1^17*k2^4 + 
        66763008*k1^18*k2^4 - 6171152*k1^19*k2^4 - 20905527108459036672*
         k2^5 - 71604812706503196672*k1*k2^5 - 124152189690758299648*k1^2*
         k2^5 - 140828326858558930944*k1^3*k2^5 - 110611671264185786368*k1^4*
         k2^5 - 58859396813614542848*k1^5*k2^5 - 19142483334345783808*k1^6*
         k2^5 - 2213058833191623168*k1^7*k2^5 + 1020901755498761344*k1^8*
         k2^5 + 561983920606784768*k1^9*k2^5 + 123071712512954656*k1^10*
         k2^5 + 11417950774440448*k1^11*k2^5 - 493335700264736*k1^12*k2^5 - 
        225814927675776*k1^13*k2^5 - 19012041029824*k1^14*k2^5 - 
        192896685760*k1^15*k2^5 + 47262664800*k1^16*k2^5 + 
        1582226880*k1^17*k2^5 - 3894176*k1^18*k2^5 - 23868270902167732224*
         k2^6 - 78713256179769802752*k1*k2^6 - 129887497539786768384*k1^2*
         k2^6 - 136753133522961629184*k1^3*k2^6 - 96461605287520374784*k1^4*
         k2^6 - 44215941450395710464*k1^5*k2^6 - 11317940277755313664*k1^6*
         k2^6 - 250115470263804672*k1^7*k2^6 + 917229825107840768*k1^8*k2^6 + 
        334328383487165568*k1^9*k2^6 + 55493600077350912*k1^10*k2^6 + 
        3361192156884672*k1^11*k2^6 - 328108838445696*k1^12*k2^6 - 
        69333865254336*k1^13*k2^6 - 3746933052480*k1^14*k2^6 + 
        13177604352*k1^15*k2^6 + 5733599040*k1^16*k2^6 + 
        68070912*k1^17*k2^6 - 22489501765648515072*k2^7 - 
        71095475931657535488*k1*k2^7 - 110252306811698282496*k1^2*k2^7 - 
        106022062959991881728*k1^3*k2^7 - 66079663524544641024*k1^4*k2^7 - 
        25538948197779111936*k1^5*k2^7 - 4771046060160317952*k1^6*k2^7 + 
        509915234028105728*k1^7*k2^7 + 552473946667087104*k1^8*k2^7 + 
        146052488540884992*k1^9*k2^7 + 18276432250822272*k1^10*k2^7 + 
        621357942521856*k1^11*k2^7 - 113960822339200*k1^12*k2^7 - 
        13969927461888*k1^13*k2^7 - 453581586944*k1^14*k2^7 + 
        4941840384*k1^15*k2^7 + 276237312*k1^16*k2^7 - 17773868982914383872*
         k2^8 - 53384987210996219904*k1*k2^8 - 76702587636792614912*k1^2*
         k2^8 - 66346529002760300544*k1^3*k2^8 - 35956588042554003456*k1^4*
         k2^8 - 11402731012314645504*k1^5*k2^8 - 1314558889858263040*k1^6*
         k2^8 + 467881228794530688*k1^7*k2^8 + 240203816155466496*k1^8*k2^8 + 
        47584958056270080*k1^9*k2^8 + 4410631927193856*k1^10*k2^8 + 
        55293266443136*k1^11*k2^8 - 24337601239296*k1^12*k2^8 - 
        1788069579776*k1^13*k2^8 - 30504809472*k1^14*k2^8 + 
        328109568*k1^15*k2^8 - 11863330491332493312*k2^9 - 
        33464714597863096320*k1*k2^9 - 43923257507130273792*k1^2*k2^9 - 
        33689915155713515520*k1^3*k2^9 - 15608056226349869056*k1^4*k2^9 - 
        3906062033537439744*k1^5*k2^9 - 140870071096423168*k1^6*k2^9 + 
        233395311433863680*k1^7*k2^9 + 77556256281061376*k1^8*k2^9 + 
        11587884043859456*k1^9*k2^9 + 771889697336064*k1^10*k2^9 - 
        2963644914688*k1^11*k2^9 - 3222517432320*k1^12*k2^9 - 
        132298930176*k1^13*k2^9 - 860943360*k1^14*k2^9 - 
        6692942919572619264*k2^10 - 17507750637243457536*k1*k2^10 - 
        20713330858116734976*k1^2*k2^10 - 13893499008169549824*k1^3*k2^10 - 
        5393679077192669184*k1^4*k2^10 - 998706651266221568*k1^5*k2^10 + 
        63873591893479936*k1^6*k2^10 + 79752616593605120*k1^7*k2^10 + 
        18722416950566400*k1^8*k2^10 + 2086515505603584*k1^9*k2^10 + 
        95317164950528*k1^10*k2^10 - 1400376637440*k1^11*k2^10 - 
        244324964352*k1^12*k2^10 - 4321357824*k1^13*k2^10 - 
        3183227388589719552*k2^11 - 7622916996531290112*k1*k2^11 - 
        8025208371789840384*k1^2*k2^11 - 4638498496205045760*k1^3*k2^11 - 
        1470279386911536128*k1^4*k2^11 - 176710590930145280*k1^5*k2^11 + 
        40387349247687680*k1^6*k2^11 + 19716439315316736*k1^7*k2^11 + 
        3347895230871552*k1^8*k2^11 + 270340577533952*k1^9*k2^11 + 
        7865378697216*k1^10*k2^11 - 149762113536*k1^11*k2^11 - 
        8150016000*k1^12*k2^11 - 1270486166088548352*k2^12 - 
        2749558821515870208*k1*k2^12 - 2541922736893599744*k1^2*k2^12 - 
        1244402551531935744*k1^3*k2^12 - 310156178453276672*k1^4*k2^12 - 
        16120202174109696*k1^5*k2^12 + 12197170367881216*k1^6*k2^12 + 
        3553634637336576*k1^7*k2^12 + 431640852533248*k1^8*k2^12 + 
        23888008175616*k1^9*k2^12 + 388345724928*k1^10*k2^12 - 
        5879537664*k1^11*k2^12 - 423009049463980032*k2^13 - 
        816387532704350208*k1*k2^13 - 653026832410791936*k1^2*k2^13 - 
        264849613173268480*k1^3*k2^13 - 48795615366746112*k1^4*k2^13 + 
        1332362237853696*k1^5*k2^13 + 2404900430897152*k1^6*k2^13 + 
        457828341956608*k1^7*k2^13 + 38016215662592*k1^8*k2^13 + 
        1290968727552*k1^9*k2^13 + 8643919872*k1^10*k2^13 - 
        116626790386335744*k2^14 - 197820122580541440*k1*k2^14 - 
        134474037676564480*k1^2*k2^14 - 43808475048222720*k1^3*k2^14 - 
        5283995298054144*k1^4*k2^14 + 750933953953792*k1^5*k2^14 + 
        323634319409152*k1^6*k2^14 + 40084240400384*k1^7*k2^14 + 
        2050024833024*k1^8*k2^14 + 32234668032*k1^9*k2^14 - 
        26376016344072192*k2^15 - 38655351460724736*k1*k2^15 - 
        21813755963424768*k1^2*k2^15 - 5445475793633280*k1^3*k2^15 - 
        304318988845056*k1^4*k2^15 + 133282905194496*k1^5*k2^15 + 
        28907037130752*k1^6*k2^15 + 2141454336000*k1^7*k2^15 + 
        51103137792*k1^8*k2^15 - 4831918932590592*k2^16 - 
        5989734733873152*k1*k2^16 - 2715523655073792*k1^2*k2^16 - 
        479052349079552*k1^3*k2^16 + 7556160749568*k1^4*k2^16 + 
        13443220766720*k1^5*k2^16 + 1554247188480*k1^6*k2^16 + 
        52758773760*k1^7*k2^16 - 704674674573312*k2^17 - 
        718178534424576*k1*k2^17 - 248939117871104*k1^2*k2^17 - 
        26147265970176*k1^3*k2^17 + 3007714426880*k1^4*k2^17 + 
        767868272640*k1^5*k2^17 + 38213124096*k1^6*k2^17 - 
        79797614936064*k2^18 - 64193339326464*k1*k2^18 - 
        15646372921344*k1^2*k2^18 - 523291066368*k1^3*k2^18 + 
        232031256576*k1^4*k2^18 + 19454754816*k1^5*k2^18 - 
        6757193613312*k2^19 - 4023511941120*k1*k2^19 - 
        580702961664*k1^2*k2^19 + 25983713280*k1^3*k2^19 + 
        6672089088*k1^4*k2^19 - 402351194112*k2^20 - 157685907456*k1*k2^20 - 
        7574913024*k1^2*k2^20 + 1387266048*k1^3*k2^20 - 15017705472*k2^21 - 
        2906652672*k1*k2^21 + 132120576*k1^2*k2^21 - 264241152*k2^22)*x^11)/
      ((4 + k1 + 2*k2)^3*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^4*
       (7 + k1 + 2*k2)^5*(8 + k1 + 2*k2)^8) + 
     (10*(-36322860544819200 - 111990171657830400*k1 - 
        160600971754340352*k1^2 - 140960433598103552*k1^3 - 
        78853884667232256*k1^4 - 18711178587930624*k1^5 + 
        13866336384319488*k1^6 + 18490099405553664*k1^7 + 
        10468069332678144*k1^8 + 3300296923170176*k1^9 + 
        438911980498272*k1^10 - 76027913851224*k1^11 - 43970789657492*k1^12 - 
        7276599789438*k1^13 - 155459891145*k1^14 + 119630313309*k1^15 + 
        16000983531*k1^16 + 215453589*k1^17 - 99561163*k1^18 - 
        5913297*k1^19 + 113373*k1^20 + 12597*k1^21 - 223980343315660800*k2 - 
        664251314057773056*k1*k2 - 913039863740104704*k1^2*k2 - 
        750640644929617920*k1^3*k2 - 354501794935603200*k1^4*k2 - 
        11066788999069696*k1^5*k2 + 131068468501413888*k1^6*k2 + 
        112033457353547776*k1^7*k2 + 49716965582304000*k1^8*k2 + 
        11984951965424512*k1^9*k2 + 741149420919664*k1^10*k2 - 
        449133685082464*k1^11*k2 - 142791998622092*k1^12*k2 - 
        15504197196700*k1^13*k2 + 493756815942*k1^14*k2 + 
        284346176192*k1^15*k2 + 21391368362*k1^16*k2 - 475528300*k1^17*k2 - 
        115704550*k1^18*k2 - 2020824*k1^19*k2 + 125970*k1^20*k2 - 
        664251314057773056*k2^2 - 1893356989631692800*k1*k2^2 - 
        2472472657262542848*k1^2*k2^2 - 1841940706986295296*k1^3*k2^2 - 
        633690224941596672*k1^4*k2^2 + 248233984814481408*k1^5*k2^2 + 
        466213956513275904*k1^6*k2^2 + 295064667502987264*k1^7*k2^2 + 
        103730276382451584*k1^8*k2^2 + 18360654994767712*k1^9*k2^2 - 
        322671322110240*k1^10*k2^2 - 923408554939856*k1^11*k2^2 - 
        191613365865516*k1^12*k2^2 - 12446554135180*k1^13*k2^2 + 
        1250553383040*k1^14*k2^2 + 248996895680*k1^15*k2^2 + 
        9367885332*k1^16*k2^2 - 563448652*k1^17*k2^2 - 35807304*k1^18*k2^2 + 
        206856*k1^19*k2^2 - 1262237993087795200*k2^3 - 3443664024665849856*k1*
         k2^3 - 4196968450347761664*k1^2*k2^3 - 2675635959044767744*k1^3*
         k2^3 - 392153970478940160*k1^4*k2^3 + 902242220595838976*k1^5*k2^3 + 
        921816784949858304*k1^6*k2^3 + 455221094124345344*k1^7*k2^3 + 
        126337464466038848*k1^8*k2^3 + 15082451112957568*k1^9*k2^3 - 
        1908469153000096*k1^10*k2^3 - 995833738512992*k1^11*k2^3 - 
        140896273822440*k1^12*k2^3 - 4185130118528*k1^13*k2^3 + 
        1030661801728*k1^14*k2^3 + 105456490880*k1^15*k2^3 + 
        1283434360*k1^16*k2^3 - 171865824*k1^17*k2^3 - 2556528*k1^18*k2^3 - 
        1721832012332924928*k2^4 - 4453511968535347200*k1*k2^4 - 
        4913790697421668352*k1^2*k2^4 - 2391190185451192320*k1^3*k2^4 + 
        526189018242301952*k1^4*k2^4 + 1632135608229679104*k1^5*k2^4 + 
        1180443722288061440*k1^6*k2^4 + 464251544637179136*k1^7*k2^4 + 
        100160710659613760*k1^8*k2^4 + 6536474590305120*k1^9*k2^4 - 
        2302004536820688*k1^10*k2^4 - 653751355543728*k1^11*k2^4 - 
        62700131411136*k1^12*k2^4 - 27642307648*k1^13*k2^4 + 
        421740633600*k1^14*k2^4 + 22903397504*k1^15*k2^4 - 
        79832688*k1^16*k2^4 - 15014064*k1^17*k2^4 - 1781404787414138880*
         k2^5 - 4291167261479141376*k1*k2^5 - 4065926564017078272*k1^2*k2^5 - 
        1056896924157149184*k1^3*k2^5 + 1525619706866917376*k1^4*k2^5 + 
        1906639595522801664*k1^5*k2^5 + 1058524995740086784*k1^6*k2^5 + 
        333190500555069952*k1^7*k2^5 + 54279698089711808*k1^8*k2^5 + 
        622691366931520*k1^9*k2^5 - 1525464413870752*k1^10*k2^5 - 
        279133179535616*k1^11*k2^5 - 17420423516032*k1^12*k2^5 + 
        418970834304*k1^13*k2^5 + 92944946432*k1^14*k2^5 + 
        2399334912*k1^15*k2^5 - 20738016*k1^16*k2^5 - 1430389087159713792*
         k2^6 - 3109450489836601344*k1*k2^6 - 2263929664203063296*k1^2*k2^6 + 
        368334419813384192*k1^3*k2^6 + 1899872875547680768*k1^4*k2^6 + 
        1579902011449051136*k1^5*k2^6 + 694894154337137152*k1^6*k2^6 + 
        174229782593132288*k1^7*k2^6 + 20399035365474240*k1^8*k2^6 - 
        957039987389888*k1^9*k2^6 - 645307819851264*k1^10*k2^6 - 
        79494512920576*k1^11*k2^6 - 2973202839424*k1^12*k2^6 + 
        131713498112*k1^13*k2^6 + 10555304448*k1^14*k2^6 + 
        92671488*k1^15*k2^6 - 888414425667600384*k2^7 - 
        1638540590986297344*k1*k2^7 - 615377371141406720*k1^2*k2^7 + 
        1068228364513492992*k1^3*k2^7 + 1560036876838445056*k1^4*k2^7 + 
        972541458329036800*k1^5*k2^7 + 342659104487872000*k1^6*k2^7 + 
        67581587205721600*k1^7*k2^7 + 5211040645428608*k1^8*k2^7 - 
        631044675800576*k1^9*k2^7 - 182452612286976*k1^10*k2^7 - 
        15029621377024*k1^11*k2^7 - 288545611776*k1^12*k2^7 + 
        17332783104*k1^13*k2^7 + 485022720*k1^14*k2^7 - 
        409635147746574336*k2^8 - 540461832601780224*k1*k2^8 + 
        247707178513010688*k1^2*k2^8 + 1003896671437200384*k1^3*k2^8 + 
        933653950827844096*k1^4*k2^8 + 455766405031478016*k1^5*k2^8 + 
        128617969688087680*k1^6*k2^8 + 19552638583638912*k1^7*k2^8 + 
        828024210280576*k1^8*k2^8 - 207406020982656*k1^9*k2^8 - 
        34544907932160*k1^10*k2^8 - 1815241572864*k1^11*k2^8 - 
        12743259648*k1^12*k2^8 + 872040960*k1^13*k2^8 - 
        120102629467062272*k2^9 - 12899941743575040*k1*k2^9 + 
        414665310134003712*k1^2*k2^9 + 616484001826140160*k1^3*k2^9 + 
        423582916611939840*k1^4*k2^9 + 164488835594108416*k1^5*k2^9 + 
        36877664043471104*k1^6*k2^9 + 4195037911189504*k1^7*k2^9 + 
        52816895029504*k1^8*k2^9 - 41983971573760*k1^9*k2^9 - 
        4224328494080*k1^10*k2^9 - 126967271424*k1^11*k2^9 - 
        75586560*k1^12*k2^9 - 2579988348715008*k2^10 + 114946296555442176*k1*
         k2^10 + 279435078027644928*k1^2*k2^10 + 277325384199063552*k1^3*
         k2^10 + 148055640468459008*k1^4*k2^10 + 45801461793945088*k1^5*
         k2^10 + 8030734954723328*k1^6*k2^10 + 655161372698624*k1^7*k2^10 - 
        7804412805120*k1^8*k2^10 - 5308079552512*k1^9*k2^10 - 
        302681272320*k1^10*k2^10 - 3916910592*k1^11*k2^10 + 
        20899326646444032*k2^11 + 85166333270409216*k1*k2^11 + 
        126735968250826752*k1^2*k2^11 + 94823434753093632*k1^3*k2^11 + 
        39997549482128384*k1^4*k2^11 + 9768790900776960*k1^5*k2^11 + 
        1306631266095104*k1^6*k2^11 + 71820190384128*k1^7*k2^11 - 
        2168833921024*k1^8*k2^11 - 387159048192*k1^9*k2^11 - 
        9679380480*k1^10*k2^11 + 14194388878401536*k2^12 + 
        38156585561862144*k1*k2^12 + 42478946866894848*k1^2*k2^12 + 
        24908628453902336*k1^3*k2^12 + 8293281141829632*k1^4*k2^12 + 
        1568096579645440*k1^5*k2^12 + 153937685118976*k1^6*k2^12 + 
        5170528190464*k1^7*k2^12 - 206446485504*k1^8*k2^12 - 
        12503801856*k1^9*k2^12 + 5870243932594176*k2^13 + 
        12311557419098112*k1*k2^13 + 10811806659702784*k1^2*k2^13 + 
        5007638242295808*k1^3*k2^13 + 1296515530285056*k1^4*k2^13 + 
        183421737533440*k1^5*k2^13 + 12407124000768*k1^6*k2^13 + 
        214544547840*k1^7*k2^13 - 7591084032*k1^8*k2^13 + 
        1758793917014016*k2^14 + 2991304274780160*k1*k2^14 + 
        2094959375253504*k1^2*k2^14 + 758035300515840*k1^3*k2^14 + 
        147925541683200*k1^4*k2^14 + 14760605515776*k1^5*k2^14 + 
        612029300736*k1^6*k2^14 + 3707633664*k1^7*k2^14 + 
        398840569970688*k2^15 + 551832993398784*k1*k2^15 + 
        304922553942016*k1^2*k2^15 + 83697778294784*k1^3*k2^15 + 
        11626257055744*k1^4*k2^15 + 730725875712*k1^5*k2^15 + 
        13933215744*k1^6*k2^15 + 68979124174848*k2^16 + 
        76444192702464*k1*k2^16 + 32342724640768*k1^2*k2^16 + 
        6365281714176*k1^3*k2^16 + 562730434560*k1^4*k2^16 + 
        16775184384*k1^5*k2^16 + 8993434435584*k2^17 + 
        7722530242560*k1*k2^17 + 2362659962880*k1^2*k2^17 + 
        298163109888*k1^3*k2^17 + 12642287616*k1^4*k2^17 + 
        858058915840*k2^18 + 537934430208*k1*k2^18 + 106346053632*k1^2*
         k2^18 + 6484918272*k1^3*k2^18 + 56624676864*k2^19 + 
        23121100800*k1*k2^19 + 2224029696*k1^2*k2^19 + 2312110080*k2^20 + 
        462422016*k1*k2^20 + 44040192*k2^21)*x^12)/((4 + k1 + 2*k2)^3*
       (5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^3*(7 + k1 + 2*k2)^4*
       (8 + k1 + 2*k2)^8) - (80*(113155611033600 + 382416589946880*k1 + 
        650096330932224*k1^2 + 724898701115392*k1^3 + 583225722142720*k1^4 + 
        341804587794432*k1^5 + 134381300298752*k1^6 + 25045672969088*k1^7 - 
        5515886288064*k1^8 - 5114572263528*k1^9 - 1451323865484*k1^10 - 
        156190231338*k1^11 + 16475729863*k1^12 + 6850037485*k1^13 + 
        652182411*k1^14 - 16409011*k1^15 - 6978619*k1^16 - 317169*k1^17 + 
        12597*k1^18 + 969*k1^19 + 764833179893760*k2 + 2431810642378752*k1*
         k2 + 3897815553540096*k1^2*k2 + 4105214288986112*k1^3*k2 + 
        3066300665102336*k1^4*k2 + 1597909447294976*k1^5*k2 + 
        511967859448576*k1^6*k2 + 46252741971840*k1^7*k2 - 
        39242086663120*k1^8*k2 - 19776053825808*k1^9*k2 - 
        4026753064012*k1^10*k2 - 219952787144*k1^11*k2 + 
        66687595310*k1^12*k2 + 13945356852*k1^13*k2 + 714901090*k1^14*k2 - 
        58344848*k1^15*k2 - 7130446*k1^16*k2 - 72012*k1^17*k2 + 
        9690*k1^18*k2 + 2431810642378752*k2^2 + 7344054453927936*k1*k2^2 + 
        11154269416980480*k1^2*k2^2 + 11013301647540224*k1^3*k2^2 + 
        7492307363241984*k1^4*k2^2 + 3377393616949248*k1^5*k2^2 + 
        827172677971840*k1^6*k2^2 - 25826303905728*k1^7*k2^2 - 
        95092066454032*k1^8*k2^2 - 32169896522584*k1^9*k2^2 - 
        4631321271816*k1^10*k2^2 - 22763331876*k1^11*k2^2 + 
        88191282884*k1^12*k2^2 + 10852706424*k1^13*k2^2 + 
        200997088*k1^14*k2^2 - 42704692*k1^15*k2^2 - 2001036*k1^16*k2^2 + 
        21624*k1^17*k2^2 + 4896036302618624*k2^3 + 14098110255988736*k1*
         k2^3 + 20226291695026176*k1^2*k2^3 + 18473709867384832*k1^3*k2^3 + 
        11211621651965952*k1^4*k2^3 + 4239426170742784*k1^5*k2^3 + 
        703546897704192*k1^6*k2^3 - 160374910824448*k1^7*k2^3 - 
        121712661700080*k1^8*k2^3 - 29447297207040*k1^9*k2^3 - 
        2853089033432*k1^10*k2^3 + 133660083296*k1^11*k2^3 + 
        56844563024*k1^12*k2^3 + 4133471328*k1^13*k2^3 - 
        23329368*k1^14*k2^3 - 11002752*k1^15*k2^3 - 128112*k1^16*k2^3 + 
        7049055127994368*k2^4 + 19326135894999040*k1*k2^4 + 
        25949140022419456*k1^2*k2^4 + 21562881978455040*k1^3*k2^4 + 
        11422235799549952*k1^4*k2^4 + 3483913770940480*k1^5*k2^4 + 
        277051758832384*k1^6*k2^4 - 222713181915504*k1^7*k2^4 - 
        96383878569792*k1^8*k2^4 - 16937548605856*k1^9*k2^4 - 
        994488646576*k1^10*k2^4 + 111486101472*k1^11*k2^4 + 
        20209052784*k1^12*k2^4 + 800604560*k1^13*k2^4 - 16922688*k1^14*k2^4 - 
        887136*k1^15*k2^4 + 7730454357999616*k2^5 + 20054742106472448*k1*
         k2^5 + 24870839026292736*k1^2*k2^5 + 18466986765514752*k1^3*k2^5 + 
        8338355464278144*k1^4*k2^5 + 1934928405083648*k1^5*k2^5 - 
        49047742016288*k1^6*k2^5 - 174058601421696*k1^7*k2^5 - 
        50812273401664*k1^8*k2^5 - 6422985055808*k1^9*k2^5 - 
        177780242304*k1^10*k2^5 + 42342415488*k1^11*k2^5 + 
        4046758496*k1^12*k2^5 + 71721216*k1^13*k2^5 - 1753152*k1^14*k2^5 + 
        6684914035490816*k2^6 + 16245686234910720*k1*k2^6 + 
        18328928102672384*k1^2*k2^6 + 11936386624107008*k1^3*k2^6 + 
        4468692429065728*k1^4*k2^6 + 708409444638784*k1^5*k2^6 - 
        129690740735872*k1^6*k2^6 - 89027476133632*k1^7*k2^6 - 
        18447023638720*k1^8*k2^6 - 1628053547584*k1^9*k2^6 - 
        5054989184*k1^10*k2^6 + 8724493248*k1^11*k2^6 + 
        427300608*k1^12*k2^6 + 2050944*k1^13*k2^6 + 4641624638545920*k2^7 + 
        10434227869286400*k1*k2^7 + 10541248561466368*k1^2*k2^7 + 
        5904099203950592*k1^3*k2^7 + 1767896138868608*k1^4*k2^7 + 
        144557521325568*k1^5*k2^7 - 82919562028544*k1^6*k2^7 - 
        31396573714432*k1^7*k2^7 - 4651425647488*k1^8*k2^7 - 
        271845577216*k1^9*k2^7 + 4021031040*k1^10*k2^7 + 
        946735104*k1^11*k2^7 + 18477312*k1^12*k2^7 + 2608556967321600*k2^8 + 
        5348139287362560*k1*k2^8 + 4759309919456768*k1^2*k2^8 + 
        2242803816278784*k1^3*k2^8 + 509127315969408*k1^4*k2^8 - 
        2570790634752*k1^5*k2^8 - 31494087784960*k1^6*k2^8 - 
        7739933688576*k1^7*k2^8 - 802947750016*k1^8*k2^8 - 
        28450063104*k1^9*k2^8 + 701363712*k1^10*k2^8 + 42556416*k1^11*k2^8 + 
        1188475397191680*k2^9 + 2188856745646080*k1*k2^9 + 
        1685827221371392*k1^2*k2^9 + 650548220625920*k1^3*k2^9 + 
        101797905289728*k1^4*k2^9 - 12393907181568*k1^5*k2^9 - 
        7963786405376*k1^6*k2^9 - 1316367505408*k1^7*k2^9 - 
        90748623360*k1^8*k2^9 - 1664108544*k1^9*k2^9 + 38105088*k1^10*k2^9 + 
        437771349129216*k2^10 + 712455823985664*k1*k2^10 + 
        465332574325760*k1^2*k2^10 + 141673728193536*k1^3*k2^10 + 
        12191429978112*k1^4*k2^10 - 4353799172096*k1^5*k2^10 - 
        1361847744512*k1^6*k2^10 - 147694210048*k1^7*k2^10 - 
        6062106624*k1^8*k2^10 - 40212480*k1^9*k2^10 + 129537422542848*k2^11 + 
        182848871018496*k1*k2^11 + 98715416885248*k1^2*k2^11 + 
        22384798318592*k1^3*k2^11 + 256286072832*k1^4*k2^11 - 
        843114512384*k1^5*k2^11 - 152243906560*k1^6*k2^11 - 
        9862938624*k1^7*k2^11 - 181751808*k1^8*k2^11 + 30474811836416*k2^12 + 
        36478278606848*k1*k2^12 + 15716520402944*k1^2*k2^12 + 
        2390814326784*k1^3*k2^12 - 189950836736*k1^4*k2^12 - 
        99575943168*k1^5*k2^12 - 10085548032*k1^6*k2^12 - 
        297443328*k1^7*k2^12 + 5612042862592*k2^13 + 5531871084544*k1*k2^13 + 
        1803872485376*k1^2*k2^13 + 142828765184*k1^3*k2^13 - 
        34704973824*k1^4*k2^13 - 6753288192*k1^5*k2^13 - 
        301056000*k1^6*k2^13 + 790267297792*k2^14 + 615452098560*k1*k2^14 + 
        138720837632*k1^2*k2^14 + 676085760*k1^3*k2^14 - 
        2764898304*k1^4*k2^14 - 202997760*k1^5*k2^14 + 82060279808*k2^15 + 
        47326691328*k1*k2^15 + 6079610880*k1^2*k2^15 - 495452160*k1^3*k2^15 - 
        89456640*k1^4*k2^15 + 5915836416*k2^16 + 2246049792*k1*k2^16 + 
        78446592*k1^2*k2^16 - 23396352*k1^3*k2^16 + 264241152*k2^17 + 
        49545216*k1*k2^17 - 2752512*k1^2*k2^17 + 5505024*k2^18)*x^13)/
      ((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^3*(6 + k1 + 2*k2)^3*
       (7 + k1 + 2*k2)^4*(8 + k1 + 2*k2)^7) + 
     (40*(6783447859200 + 16144945643520*k1 + 16348222586880*k1^2 + 
        7672062017536*k1^3 - 1037663051776*k1^4 - 4362536867840*k1^5 - 
        3336442548608*k1^6 - 1378230607360*k1^7 - 298863576632*k1^8 - 
        8372231836*k1^9 + 13084565206*k1^10 + 3277534847*k1^11 + 
        251217242*k1^12 - 22126913*k1^13 - 5122678*k1^14 - 207723*k1^15 + 
        13566*k1^16 + 969*k1^17 + 32289891287040*k2 + 72232725381120*k1*k2 + 
        65055949848576*k1^2*k2 + 19768596889600*k1^3*k2 - 
        17150557073408*k1^4*k2 - 24371292746240*k1^5*k2 - 
        14316030811392*k1^6*k2 - 4657295332416*k1^7*k2 - 
        704897215640*k1^8*k2 + 46182965288*k1^9*k2 + 39530541122*k1^10*k2 + 
        6282313664*k1^11*k2 + 197282238*k1^12*k2 - 51286488*k1^13*k2 - 
        5077186*k1^14*k2 - 18768*k1^15*k2 + 9690*k1^16*k2 + 
        72232725381120*k2^2 + 149135477440512*k1*k2^2 + 
        111147171250176*k1^2*k2^2 + 2288303128576*k1^3*k2^2 - 
        63744497582592*k1^4*k2^2 - 58136116395776*k1^5*k2^2 - 
        26823980534464*k1^6*k2^2 - 6749663244704*k1^7*k2^2 - 
        614670551928*k1^8*k2^2 + 133714537292*k1^9*k2^2 + 
        45892726560*k1^10*k2^2 + 4568368592*k1^11*k2^2 - 
        31143512*k1^12*k2^2 - 33561172*k1^13*k2^2 - 1350480*k1^14*k2^2 + 
        26520*k1^15*k2^2 + 99423651627008*k2^3 + 182757148721152*k1*k2^3 + 
        93408045891584*k1^2*k2^3 - 61751983837184*k1^3*k2^3 - 
        119168047432192*k1^4*k2^3 - 79935970718720*k1^5*k2^3 - 
        29095604731968*k1^6*k2^3 - 5489284146816*k1^7*k2^3 - 
        183179195928*k1^8*k2^3 + 139264734880*k1^9*k2^3 + 
        27382878944*k1^10*k2^3 + 1570980832*k1^11*k2^3 - 
        63603288*k1^12*k2^3 - 8206080*k1^13*k2^3 - 69360*k1^14*k2^3 + 
        91378574360576*k2^4 + 137823765708800*k1*k2^4 + 
        11610072670208*k1^2*k2^4 - 128383427107840*k1^3*k2^4 - 
        138063766345600*k1^4*k2^4 - 71388158600448*k1^5*k2^4 - 
        20353072504672*k1^6*k2^4 - 2735034168736*k1^7*k2^4 + 
        70032328320*k1^8*k2^4 + 76554715760*k1^9*k2^4 + 
        9195780896*k1^10*k2^4 + 249075440*k1^11*k2^4 - 18220800*k1^12*k2^4 - 
        634560*k1^13*k2^4 + 55129506283520*k2^5 + 50983277506560*k1*k2^5 - 
        66888315553792*k1^2*k2^5 - 143164921742592*k1^3*k2^5 - 
        108595147186816*k1^4*k2^5 - 43944044339648*k1^5*k2^5 - 
        9651407188640*k1^6*k2^5 - 844928264288*k1^7*k2^5 + 
        79616280128*k1^8*k2^5 + 24512680608*k1^9*k2^5 + 
        1747752608*k1^10*k2^5 + 12199680*k1^11*k2^5 - 1565952*k1^12*k2^5 + 
        16994425835520*k2^6 - 15534944710656*k1*k2^6 - 90138281512704*k1^2*
         k2^6 - 105825677001856*k1^3*k2^6 - 60721315020608*k1^4*k2^6 - 
        19211331085408*k1^5*k2^6 - 3164164729120*k1^6*k2^6 - 
        150390331424*k1^7*k2^6 + 30235826912*k1^8*k2^6 + 
        4605298752*k1^9*k2^6 + 174101760*k1^10*k2^6 - 467328*k1^11*k2^6 - 
        4438555631616*k2^7 - 36357120798720*k1*k2^7 - 67072755222272*k1^2*
         k2^7 - 55591574614016*k1^3*k2^7 - 24678950919488*k1^4*k2^7 - 
        6030122966528*k1^5*k2^7 - 715420857280*k1^6*k2^7 - 
        10209676288*k1^7*k2^7 + 6053169024*k1^8*k2^7 + 471674880*k1^9*k2^7 + 
        6980352*k1^10*k2^7 - 9089280199680*k2^8 - 27627635630592*k1*k2^8 - 
        34023111663104*k1^2*k2^8 - 21340154041344*k1^3*k2^8 - 
        7334607946880*k1^4*k2^8 - 1351881990528*k1^5*k2^8 - 
        108747892480*k1^6*k2^8 + 1255385856*k1^7*k2^8 + 639575040*k1^8*k2^8 + 
        20359680*k1^9*k2^8 - 6139474584576*k2^9 - 13416812006400*k1*k2^9 - 
        12461872737792*k1^2*k2^9 - 6028024645120*k1^3*k2^9 - 
        1580559146240*k1^4*k2^9 - 211451361280*k1^5*k2^9 - 
        10477248000*k1^6*k2^9 + 291901440*k1^7*k2^9 + 28216320*k1^8*k2^9 - 
        2683362401280*k2^10 - 4631769770496*k1*k2^10 - 
        3348911437312*k1^2*k2^10 - 1241881867776*k1^3*k2^10 - 
        240703875072*k1^4*k2^10 - 21927144448*k1^5*k2^10 - 
        564473856*k1^6*k2^10 + 16558080*k1^7*k2^10 - 842139958272*k2^11 - 
        1169076277248*k1*k2^11 - 656521532416*k1^2*k2^11 - 
        181737340928*k1^3*k2^11 - 24580630528*k1^4*k2^11 - 
        1354432512*k1^5*k2^11 - 12324864*k1^6*k2^11 - 194846046208*k2^12 - 
        215362414592*k1*k2^12 - 91549339648*k1^2*k2^12 - 
        17911934976*k1^3*k2^12 - 1510932480*k1^4*k2^12 - 
        37699584*k1^5*k2^12 - 33132679168*k2^13 - 28273745920*k1*k2^13 - 
        8613371904*k1^2*k2^13 - 1066598400*k1^3*k2^13 - 42270720*k1^4*k2^13 - 
        4039106560*k2^14 - 2510438400*k1*k2^14 - 490536960*k1^2*k2^14 - 
        28999680*k1^3*k2^14 - 334725120*k2^15 - 135266304*k1*k2^15 - 
        12779520*k1^2*k2^15 - 16908288*k2^16 - 3342336*k1*k2^16 - 
        393216*k2^17)*x^14)/((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^3*
       (6 + k1 + 2*k2)^3*(7 + k1 + 2*k2)^3*(8 + k1 + 2*k2)^6) - 
     (16*(-81395712000 - 193444577280*k1 - 231071842304*k1^2 - 
        174616293376*k1^3 - 84171235840*k1^4 - 21045842496*k1^5 + 
        1430852032*k1^6 + 2919887212*k1^7 + 887043960*k1^8 + 90274667*k1^9 - 
        9284647*k1^10 - 2897786*k1^11 - 156570*k1^12 + 10659*k1^13 + 
        969*k1^14 - 386889154560*k2 - 868635770880*k1*k2 - 
        959976906752*k1^2*k2 - 648191313920*k1^3*k2 - 259707886976*k1^4*k2 - 
        40862373568*k1^5*k2 + 13397412424*k1^6*k2 + 8523901040*k1^7*k2 + 
        1704074342*k1^8*k2 + 73332576*k1^9*k2 - 22489052*k1^10*k2 - 
        2926040*k1^11*k2 - 24786*k1^12*k2 + 7752*k1^13*k2 - 
        868635770880*k2^2 - 1832232960000*k1*k2^2 - 1845204899840*k1^2*k2^2 - 
        1081882182912*k1^3*k2^2 - 340506378944*k1^4*k2^2 - 
        18032263760*k1^5*k2^2 + 27066776960*k1^6*k2^2 + 
        9767050464*k1^7*k2^2 + 1244539728*k1^8*k2^2 - 8590120*k1^9*k2^2 - 
        15053560*k1^10*k2^2 - 811512*k1^11*k2^2 + 15096*k1^12*k2^2 - 
        1221488640000*k2^3 - 2394027171840*k1*k2^3 - 2151366711808*k1^2*
         k2^3 - 1058741614592*k1^3*k2^3 - 240064567840*k1^4*k2^3 + 
        18950625760*k1^5*k2^3 + 25419050176*k1^6*k2^3 + 
        5811237984*k1^7*k2^3 + 430912720*k1^8*k2^3 - 22007360*k1^9*k2^3 - 
        3779568*k1^10*k2^3 - 50592*k1^11*k2^3 - 1197013585920*k2^4 - 
        2145167884800*k1*k2^4 - 1678004816896*k1^2*k2^4 - 
        665321552800*k1^3*k2^4 - 91290728880*k1^4*k2^4 + 
        27809367760*k1^5*k2^4 + 13406895472*k1^6*k2^4 + 
        1958796720*k1^7*k2^4 + 69055200*k1^8*k2^4 - 6514800*k1^9*k2^4 - 
        307536*k1^10*k2^4 - 858067153920*k2^5 - 1378360811520*k1*k2^5 - 
        912642550720*k1^2*k2^5 - 276118284480*k1^3*k2^5 - 
        11953172160*k1^4*k2^5 + 15811050880*k1^5*k2^5 + 
        4225221760*k1^6*k2^5 + 375680000*k1^7*k2^5 + 3442080*k1^8*k2^5 - 
        579840*k1^9*k2^5 - 459453603840*k2^6 - 646513929600*k1*k2^6 - 
        350704485440*k1^2*k2^6 - 74346331360*k1^3*k2^6 + 
        4882680960*k1^4*k2^6 + 5018450080*k1^5*k2^6 + 791997440*k1^6*k2^6 + 
        37958400*k1^7*k2^6 - 134400*k1^8*k2^6 - 184718265600*k2^7 - 
        221712906240*k1*k2^7 - 94483826240*k1^2*k2^7 - 
        11806023680*k1^3*k2^7 + 2736662720*k1^4*k2^7 + 932864000*k1^5*k2^7 + 
        81630720*k1^6*k2^7 + 1551360*k1^7*k2^7 - 55428226560*k2^8 - 
        54931512960*k1*k2^8 - 17293675520*k1^2*k2^8 - 684817920*k1^3*k2^8 + 
        594529280*k1^4*k2^8 + 95304960*k1^5*k2^8 + 3567360*k1^6*k2^8 - 
        12207002880*k2^9 - 9561446400*k1*k2^9 - 1998773760*k1^2*k2^9 + 
        100300800*k1^3*k2^9 + 64320000*k1^4*k2^9 + 4147200*k1^5*k2^9 - 
        1912289280*k2^10 - 1107955200*k1*k2^10 - 120514560*k1^2*k2^10 + 
        20613120*k1^3*k2^10 + 2856960*k1^4*k2^10 - 201446400*k2^11 - 
        76677120*k1*k2^11 - 1044480*k1^2*k2^11 + 1105920*k1^3*k2^11 - 
        12779520*k2^12 - 2396160*k1*k2^12 + 184320*k1^2*k2^12 - 368640*k2^13)*
       x^15)/((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*
       (7 + k1 + 2*k2)^3*(8 + k1 + 2*k2)^5) + 
     (5*(-592773120 - 684638208*k1 + 54716416*k1^2 + 537927680*k1^3 + 
        438218000*k1^4 + 165143444*k1^5 + 23253872*k1^6 - 3260599*k1^7 - 
        1420520*k1^8 - 109446*k1^9 + 7752*k1^10 + 969*k1^11 - 1369276416*k2 - 
        1049911296*k1*k2 + 1202372608*k1^2*k2 + 2016792960*k1^3*k2 + 
        1168036104*k1^4*k2 + 309000256*k1^5*k2 + 18673870*k1^6*k2 - 
        7971808*k1^7*k2 - 1458668*k1^8*k2 - 26112*k1^9*k2 + 5814*k1^10*k2 - 
        1049911296*k2^2 + 379551744*k1*k2^2 + 3194156160*k1^2*k2^2 + 
        3069895008*k1^3*k2^2 + 1272419648*k1^4*k2^2 + 221317956*k1^5*k2^2 - 
        2541536*k1^6*k2^2 - 5421312*k1^7*k2^2 - 424320*k1^8*k2^2 + 
        6732*k1^9*k2^2 + 253034496*k2^3 + 2354726400*k1*k2^3 + 
        3902087872*k1^2*k2^3 + 2520794624*k1^3*k2^3 + 734580600*k1^4*k2^3 + 
        74944000*k1^5*k2^3 - 5933632*k1^6*k2^3 - 1400064*k1^7*k2^3 - 
        31416*k1^8*k2^3 + 1177363200*k2^4 + 2783236800*k1*k2^4 + 
        2745286912*k1^2*k2^4 + 1234961040*k1^3*k2^4 + 242746880*k1^4*k2^4 + 
        11435808*k1^5*k2^4 - 1779072*k1^6*k2^4 - 120096*k1^7*k2^4 + 
        1113294720*k2^5 + 1781867520*k1*k2^5 + 1202800608*k1^2*k2^5 + 
        372515328*k1^3*k2^5 + 45839424*k1^4*k2^5 + 425472*k1^5*k2^5 - 
        163008*k1^6*k2^5 + 593955840*k2^6 + 708816192*k1*k2^6 + 
        334480896*k1^2*k2^6 + 67947264*k1^3*k2^6 + 4557312*k1^4*k2^6 - 
        40320*k1^5*k2^6 + 202518912*k2^7 + 180264960*k1*k2^7 + 
        57530880*k1^2*k2^7 + 6881280*k1^3*k2^7 + 182016*k1^4*k2^7 + 
        45066240*k2^8 + 28588032*k1*k2^8 + 5591040*k1^2*k2^8 + 
        297216*k1^3*k2^8 + 6352896*k2^9 + 2580480*k1*k2^9 + 
        235008*k1^2*k2^9 + 516096*k2^10 + 101376*k1*k2^10 + 18432*k2^11)*
       x^16)/((4 + k1 + 2*k2)*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*
       (7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^4) - 
     (20*(6856704 + 9667584*k1 + 6289024*k1^2 + 1956656*k1^3 - 71916*k1^4 - 
        234716*k1^5 - 56479*k1^6 - 2421*k1^7 + 627*k1^8 + 57*k1^9 + 
        19335168*k2 + 24857088*k1*k2 + 13260064*k1^2*k2 + 2579360*k1^3*k2 - 
        625560*k1^4*k2 - 374924*k1^5*k2 - 49546*k1^6*k2 + 600*k1^7*k2 + 
        342*k1^8*k2 + 24857088*k2^2 + 28040256*k1*k2^2 + 11421152*k1^2*k2^2 + 
        861792*k1^3*k2^2 - 744380*k1^4*k2^2 - 204912*k1^5*k2^2 - 
        12264*k1^6*k2^2 + 540*k1^7*k2^2 + 18693504*k2^3 + 17683584*k1*k2^3 + 
        5008448*k1^2*k2^3 - 245280*k1^3*k2^3 - 346880*k1^4*k2^3 - 
        46080*k1^5*k2^3 - 696*k1^6*k2^3 + 8841792*k2^4 + 6650880*k1*k2^4 + 
        1111440*k1^2*k2^4 - 225360*k1^3*k2^4 - 71616*k1^4*k2^4 - 
        3600*k1^5*k2^4 + 2660352*k2^5 + 1480896*k1*k2^5 + 89952*k1^2*k2^5 - 
        51840*k1^3*k2^5 - 5472*k1^4*k2^5 + 493632*k2^6 + 180096*k1*k2^6 - 
        6528*k1^2*k2^6 - 4032*k1^3*k2^6 + 51456*k2^7 + 9216*k1*k2^7 - 
        1152*k1^2*k2^7 + 2304*k2^8)*x^17)/((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*
       (6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^3) + 
     (10*(-384 - 1696*k1 - 2426*k1^2 - 687*k1^3 + 38*k1^4 + 19*k1^5 - 
        3392*k2 - 4184*k1*k2 - 2370*k1^2*k2 - 288*k1^3*k2 + 38*k1^4*k2 - 
        4184*k2^2 - 2988*k1*k2^2 - 704*k1^2*k2^2 - 16*k1^3*k2^2 - 1992*k2^3 - 
        832*k1*k2^3 - 64*k1^2*k2^3 - 416*k2^4 - 80*k1*k2^4 - 32*k2^5)*x^18)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)*(7 + k1 + 2*k2)*(8 + k1 + 2*k2)^2) - 
     (20*(-8 - k1 + k1^2 - 2*k2)*x^19)/((7 + k1 + 2*k2)*(8 + k1 + 2*k2)) + 
     x^20;

P["BC_5,c2,\Delta_{L+}"]=
    -((-921600 - 3947520*k1 + 3086656*k1^2 + 4964000*k1^3 + 520500*k1^4 - 
        710780*k1^5 - 175007*k1^6 + 4000*k1^7 + 2250*k1^8 - 100*k1^9 + 
        k1^10 - 7895040*k2 - 22514944*k1*k2 - 2424640*k1^2*k2 + 
        7028480*k1^3*k2 + 1064200*k1^4*k2 - 766396*k1^5*k2 - 182880*k1^6*k2 - 
        1360*k1^7*k2 + 1080*k1^8*k2 - 20*k1^9*k2 - 22514944*k2^2 - 
        37057920*k1*k2^2 - 4151360*k1^2*k2^2 + 7094720*k1^3*k2^2 + 
        1522740*k1^4*k2^2 - 238560*k1^5*k2^2 - 67920*k1^6*k2^2 - 
        1920*k1^7*k2^2 + 140*k1^8*k2^2 - 24705280*k2^3 - 22359680*k1*k2^3 + 
        3521280*k1^2*k2^3 + 5646240*k1^3*k2^3 + 1105600*k1^4*k2^3 + 
        11520*k1^5*k2^3 - 10240*k1^6*k2^3 - 320*k1^7*k2^3 - 11179840*k2^4 - 
        1812800*k1*k2^4 + 5493040*k1^2*k2^4 + 2425600*k1^3*k2^4 + 
        364800*k1^4*k2^4 + 17280*k1^5*k2^4 - 480*k1^6*k2^4 - 725120*k2^5 + 
        3203904*k1*k2^5 + 2027520*k1^2*k2^5 + 423680*k1^3*k2^5 + 
        49920*k1^4*k2^5 + 2176*k1^5*k2^5 + 1067968*k2^6 + 1057280*k1*k2^6 + 
        129280*k1^2*k2^6 + 1920*k1^4*k2^6 + 302080*k2^7 - 10240*k1*k2^7 - 
        61440*k1^2*k2^7 - 5120*k1^3*k2^7 - 2560*k2^8 - 46080*k1*k2^8 - 
        8960*k1^2*k2^8 - 10240*k2^9 - 5120*k1*k2^9 - 1024*k2^10)/
       ((4 + k1 + 2*k2)^2*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*
        (7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^2)) + 
     (5*(599040 + 1457664*k1 + 922192*k1^2 + 82356*k1^3 - 94688*k1^4 - 
        13055*k1^5 + 6328*k1^6 + 874*k1^7 - 72*k1^8 + k1^9 + 2915328*k2 + 
        3184448*k1*k2 + 466872*k1^2*k2 - 512768*k1^3*k2 - 224790*k1^4*k2 - 
        16224*k1^5*k2 + 4748*k1^6*k2 + 384*k1^7*k2 - 14*k1^8*k2 + 
        3184448*k2^2 + 906480*k1*k2^2 - 1366272*k1^2*k2^2 - 
        856760*k1^3*k2^2 - 196320*k1^4*k2^2 - 12920*k1^5*k2^2 + 
        1152*k1^6*k2^2 + 48*k1^7*k2^2 + 604320*k2^3 - 1707008*k1*k2^3 - 
        1440240*k1^2*k2^3 - 436480*k1^3*k2^3 - 73360*k1^4*k2^3 - 
        4608*k1^5*k2^3 + 96*k1^6*k2^3 - 853504*k2^4 - 1303600*k1*k2^4 - 
        408960*k1^2*k2^4 - 68000*k1^3*k2^4 - 11520*k1^4*k2^4 - 
        544*k1^5*k2^4 - 521440*k2^5 - 228864*k1*k2^5 + 31040*k1^2*k2^5 + 
        6144*k1^3*k2^5 - 576*k1^4*k2^5 - 76288*k2^6 + 58240*k1*k2^6 + 
        30720*k1^2*k2^6 + 1792*k1^3*k2^6 + 16640*k2^7 + 24576*k1*k2^7 + 
        3584*k1^2*k2^7 + 6144*k2^8 + 2304*k1*k2^8 + 512*k2^9)*x)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)^2*(6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*
       (8 + k1 + 2*k2)^2) - (10*(-156672 - 10752*k1 + 83600*k1^2 + 
        40020*k1^3 + 12156*k1^4 + 2817*k1^5 + 75*k1^6 - 45*k1^7 + k1^8 - 
        21504*k2 + 412864*k1*k2 + 299928*k1^2*k2 + 87488*k1^3*k2 + 
        21330*k1^4*k2 + 3068*k1^5*k2 - 30*k1^6*k2 - 8*k1^7*k2 + 412864*k2^2 + 
        659664*k1*k2^2 + 240896*k1^2*k2^2 + 45600*k1^3*k2^2 + 
        10700*k1^4*k2^2 + 1092*k1^5*k2^2 - 8*k1^6*k2^2 + 439776*k2^3 + 
        306816*k1*k2^3 + 25440*k1^2*k2^3 + 480*k1^3*k2^3 + 2040*k1^4*k2^3 + 
        128*k1^5*k2^3 + 153408*k2^4 - 7440*k1*k2^4 - 36720*k1^2*k2^4 - 
        4080*k1^3*k2^4 + 128*k1^4*k2^4 - 2976*k2^5 - 44352*k1*k2^5 - 
        13728*k1^2*k2^5 - 640*k1^3*k2^5 - 14784*k2^6 - 12096*k1*k2^6 - 
        1408*k1^2*k2^6 - 3456*k2^7 - 1024*k1*k2^7 - 256*k2^8)*x^2)/
      ((4 + k1 + 2*k2)*(5 + k1 + 2*k2)*(6 + k1 + 2*k2)^2*(7 + k1 + 2*k2)^2*
       (8 + k1 + 2*k2)^2) + (10*(-11904 - 13024*k1 - 2770*k1^2 - 177*k1^3 - 
        135*k1^4 - 23*k1^5 + k1^6 - 26048*k2 - 11560*k1*k2 + 1130*k1^2*k2 + 
        184*k1^3*k2 - 118*k1^4*k2 - 4*k1^5*k2 - 11560*k2^2 + 4452*k1*k2^2 + 
        3464*k1^2*k2^2 + 184*k1^3*k2^2 - 20*k1^4*k2^2 + 2968*k2^3 + 
        6560*k1*k2^3 + 1456*k1^2*k2^3 + 32*k1^3*k2^3 + 3280*k2^4 + 
        2000*k1*k2^4 + 176*k1^2*k2^4 + 800*k2^5 + 192*k1*k2^5 + 64*k2^6)*x^3)/
      ((5 + k1 + 2*k2)*(6 + k1 + 2*k2)*(7 + k1 + 2*k2)^2*(8 + k1 + 2*k2)^2) - 
     (5*(64 - 48*k1 - 9*k1^2 + k1^3 - 96*k2 - 60*k1*k2 - 2*k1^2*k2 - 
        60*k2^2 - 12*k1*k2^2 - 8*k2^3)*x^4)/((7 + k1 + 2*k2)*
       (8 + k1 + 2*k2)^2) + x^5;

(* %%%%% D_4 %%%%% *)
P["D_4,\Delta,\mu^2=2"]=(-216+324*y-36*y^2+y^3)*(-24+36*y-12*y^2+y^3)^3;

P["D_4,{\bf V},\mu^2=1"]=x^2*(-24+36*x^2-12*x^4+x^6);

P["D_4,{\bf S},\mu^2=1"]=x^2*(-24+36*x^2-12*x^4+x^6);

P["D_4,\bar{\bf S},\mu^2=1"]=x^2*(-24+36*x^2-12*x^4+x^6);

P["D_4,s,\Delta"]=((-1 + y)^3*(-1 + 5*y)*(1 - 5*y + 5*y^2)^4)/3125;

P["D_4,s,{\bf V}"]=((-1 + x)*x^2*(1 + x)*(1 - 5*x^2 + 5*x^4))/5;

P["D_4,s,{\bf S}"]=((-1 + x)*x^2*(1 + x)*(1 - 5*x^2 + 5*x^4))/5;

P["D_4,s,\bar{\bf S}"]=((-1 + x)*x^2*(1 + x)*(1 - 5*x^2 + 5*x^4))/5;

P["D_4,s2,\Delta"]=(y^3*(-4 + 5*y)^8*(-16 + 25*y))/9765625;

P["D_4,s2,{\bf V}"]=(x^4*(-4 + 5*x^2)^2)/25;

P["D_4,s2,{\bf S}"]=(x^4*(-4 + 5*x^2)^2)/25;

P["D_4,s2,\bar{\bf S}"]=(x^4*(-4 + 5*x^2)^2)/25;

P["D_4,c2,\Delta"]=((1 + x)^6*(-3 + 5*x)^2*(-1 + 5*x^2)^8)/9765625;

P["D_4,c2,\Delta_+"]=((1 + x)^3*(-3 + 5*x)*(-1 + 5*x^2)^4)/3125;

P["D_4,c2,{\bf V}"]=((-1 + x)^2*(1 + x)^2*(-1 + 5*x^2)^2)/25;

P["D_4,c2,{\bf V}_+"]=((-1 + x)*(1 + x)*(-1 + 5*x^2))/5;

P["D_4,c2,{\bf S}"]=((-1 + x)^2*(1 + x)^2*(-1 + 5*x^2)^2)/25;

P["D_4,c2,{\bf S}_+"]=((-1 + x)*(1 + x)*(-1 + 5*x^2))/5;

P["D_4,c2,\bar{\bf S}"]=((-1 + x)^2*(1 + x)^2*(-1 + 5*x^2)^2)/25;

P["D_4,c2,\bar{\bf S}_+"]=((-1 + x)*(1 + x)*(-1 + 5*x^2))/5;

(* %%%%% D_5 %%%%% *)
P["D_5,\Delta,\mu^2=2"]=
  (120-240*y+120*y^2-20*y^3+y^4)^2*(165888000-995328000*y+
  2350080000*y^2-2817024000*y^3+1881216000*y^4-743654400*y^5+
  180947200*y^6-27724800*y^7+2692800*y^8-163840*y^9+6000*y^10-
  120*y^11+y^12);

P["D_5,{\bf V},\mu^2=1"]=x^2*(120-240*x^2+120*x^4-20*x^6+x^8);

P["D_5,{\bf S},\mu^2=5/4"]=
 25-3400*x^2+13900*x^4-20200*x^6+12730*x^8-3880*x^10+580*x^12-40*x^14+x^16;

P["D_5,\bar{\bf S},\mu^2=5/4"]=
 25-3400*x^2+13900*x^4-20200*x^6+12730*x^8-3880*x^10+580*x^12-40*x^14+x^16;

P["D_5,s,\Delta"]=((-1 + y)^3*(-1 + 2*y)^4*(-3 + 7*y)*(1 - 7*y + 7*y^2)^4*
  (3 - 28*y + 28*y^2)^2)/210827008;
P["D_5,s,{\bf V}"]=((-1 + x)*x^2*(1 + x)*(-1 + 2*x^2)*(1 - 7*x^2 + 7*x^4))/14;

P["D_5,s2,\Delta"]=
 ((-1 + y)^4*y^3*(-4 + 7*y)^8*(-3 + 7*y)^4*(-48 + 49*y))/678223072849;

P["D_5,s2,{\bf V}"]=((-1 + x)*x^4*(1 + x)*(-4 + 7*x^2)^2)/49;

P["D_5,s2,{\bf S}"]=((-1 + 2*x^2)^4*(1 - 196*x^2 + 196*x^4)^2)/614656;

P["D_5,s2,\bar{\bf S}"]=((-1 + 2*x^2)^4*(1 - 196*x^2 + 196*x^4)^2)/614656;

P["D_5,c,{\bf S}"]=
 ((1 - 8*x^2 + 8*x^4)^2*(1 - 784*x^2 + 3920*x^4 - 6272*x^6 + 3136*x^8))/200704;

P["D_5,c,\bar{\bf S}"]=
 ((1 - 8*x^2 + 8*x^4)^2*(1 - 784*x^2 + 3920*x^4 - 6272*x^6 + 3136*x^8))/200704;

P["D_5,c2,\Delta"]=
 (x^8*(1 + x)^6*(-1 + 7*x)^2*(-4 + 7*x^2)^4*(-3 + 7*x^2)^8)/678223072849;

P["D_5,c2,\Delta_+"]=
 (x^4*(1 + x)^3*(-1 + 7*x)*(-4 + 7*x^2)^2*(-3 + 7*x^2)^4)/823543;

P["D_5,c2,{\bf V}"]=((-1 + x)^2*x^2*(1 + x)^2*(-3 + 7*x^2)^2)/49;

P["D_5,c2,{\bf V}_+"]=((-1 + x)*x*(1 + x)*(-3 + 7*x^2))/7;

P["D_5,c2,{\bf S}"]=((-1 + 2*x^2)^4*(1 - 196*x^2 + 196*x^4)^2)/614656;

P["D_5,c2,{\bf S}_+"]=((-1 + 2*x^2)^2*(1 - 196*x^2 + 196*x^4))/784;

P["D_5,c2,\bar{\bf S}"]=((-1 + 2*x^2)^4*(1 - 196*x^2 + 196*x^4)^2)/614656;

P["D_5,c2,\bar{\bf S}_+"]=((-1 + 2*x^2)^2*(1 - 196*x^2 + 196*x^4))/784;

(* %%%%% D_6 %%%%% *)
P["D_6,\Delta,\mu^2=2"]=
 (-720+1800*y-1200*y^2+300*y^3-30*y^4+y^5)^2*
 (671846400000000-6718464000000000*y+28553472000000000*y^2-
  67931136000000000*y^3+100811485440000000*y^4-99049443840000000*y^5+
  67088995200000000*y^6-32269529088000000*y^7+11269763746560000*y^8-
  2905122101760000*y^9+559279871078400*y^10-81018067968000*y^11+
  8862843528000*y^12-731754864000*y^13+45359539200*y^14-
  2087242560*y^15+69897600*y^16-1647600*y^17+25800*y^18-240*y^19+
  y^20);

P["D_6,{\bf V},\mu^2=1"]=x^2*(-720+1800*x^2-1200*x^4+300*x^6-30*x^8+x^10);

P["D_6,{\bf S},\mu^2=3/2"]=
 (951356390625-24582413628000*x^2+229552540380000*x^4-
  1001859665040000*x^6+2271780895320000*x^8-2992279237056000*x^10+
  2465846485977600*x^12-1332743493888000*x^14+486926396352000*x^16-
  122431951872000*x^18+21351239884800*x^20-2577889198080*x^22+
  212745830400*x^24-11668684800*x^26+403046400*x^28-7864320*x^30+
  65536*x^32)/65536;

P["D_6,\bar{\bf S},\mu^2=3/2"]=
 (951356390625-24582413628000*x^2+229552540380000*x^4-
  1001859665040000*x^6+2271780895320000*x^8-2992279237056000*x^10+
  2465846485977600*x^12-1332743493888000*x^14+486926396352000*x^16-
  122431951872000*x^18+21351239884800*x^20-2577889198080*x^22+
  212745830400*x^24-11668684800*x^26+403046400*x^28-7864320*x^30+
  65536*x^32)/65536;

P["D_6,s,\Delta"]=
  ((-1 + y)^4*(1 - 14*y + 21*y^2)*(1 - 14*y + 56*y^2 - 84*y^3 + 42*y^4)^4*
   (1 - 18*y + 81*y^2 - 126*y^3 + 63*y^4)^2)/259356749904;

P["D_6,s,{\bf V}"]=
  ((-1 + x)*x^2*(1 + x)*(1 - 14*x^2 + 56*x^4 - 84*x^6 + 42*x^8))/42;

P["D_6,s,{\bf S}"]=
  ((-1 + 2*x^2)^4*(1 - 56*x^2 + 392*x^4 - 672*x^6 + 336*x^8)^2*
  (7 - 216*x^2 + 1224*x^4 - 2016*x^6 + 1008*x^8))/1820786688;

P["D_6,s,\bar{\bf S}"]=
  ((-1 + 2*x^2)^4*(1 - 56*x^2 + 392*x^4 - 672*x^6 + 336*x^8)^2*
  (7 - 216*x^2 + 1224*x^4 - 2016*x^6 + 1008*x^8))/1820786688;

P["D_6,s2,\Delta"]=
  (y^4*(8 - 28*y + 21*y^2)^8*(16 - 72*y + 63*y^2)^4*(128 - 560*y + 441*y^2))/
  262757514534242203161;

P["D_6,s2,{\bf V}"]=(x^4*(8 - 28*x^2 + 21*x^4)^2)/441;

P["D_6,s2,{\bf S}"]=
  ((-1 + x)^4*(1 + x)^4*(1 - 14*x^2 + 21*x^4)^4*(7 - 54*x^2 + 63*x^4)^2)/
  771895089;

P["D_6,s2,\bar{\bf S}"]=
  ((-1 + x)^4*(1 + x)^4*(1 - 14*x^2 + 21*x^4)^4*(7 - 54*x^2 + 63*x^4)^2)/
  771895089;

P["D_6,c2,\Delta"]=
  ((1 + x)^8*(-3 - 14*x + 21*x^2)^2*(1 - 14*x^2 + 21*x^4)^8*
  (7 - 54*x^2 + 63*x^4)^4)/262757514534242203161;

P["D_6,c2,\Delta_+"]=
  ((1 + x)^4*(-3 - 14*x + 21*x^2)*(1 - 14*x^2 + 21*x^4)^4*
  (7 - 54*x^2 + 63*x^4)^2)/16209796869;

P["D_6,c2,{\bf V}"]=((-1 + x)^2*(1 + x)^2*(1 - 14*x^2 + 21*x^4)^2)/441;

P["D_6,c2,{\bf V}_+"]=((-1 + x)*(1 + x)*(1 - 14*x^2 + 21*x^4))/21;

P["D_6,c2,{\bf S}"]=
 (x^8*(8 - 28*x^2 + 21*x^4)^4*(16 - 72*x^2 + 63*x^4)^2)/771895089;

P["D_6,c2,{\bf S}_+"]=
 (x^4*(8 - 28*x^2 + 21*x^4)^2*(16 - 72*x^2 + 63*x^4))/27783;

P["D_6,c2,\bar{\bf S}"]=
 (x^8*(8 - 28*x^2 + 21*x^4)^4*(16 - 72*x^2 + 63*x^4)^2)/771895089;

P["D_6,c2,\bar{\bf S}_+"]=
 (x^4*(8 - 28*x^2 + 21*x^4)^2*(16 - 72*x^2 + 63*x^4))/27783;

(* %%%%% E_6 %%%%% *)
P["E_6,\Delta,\mu^2=2"]= 
     (43535646720 - 261213880320*y + 529683701760*y^2 - 447772188672*y^3 + 
      187021882368*y^4 - 43367685120*y^5 + 6006866688*y^6 - 517321728*y^7 + 
      28102464*y^8 - 953856*y^9 + 19440*y^10 - 216*y^11 + y^12)*
     (106288200 - 637729200*y + 1452605400*y^2 - 1652978340*y^3 + 
       1069082145*y^4 - 421741080*y^5 + 105614604*y^6 - 17111088*y^7 + 
       1795770*y^8 - 119880*y^9 + 4860*y^10 - 108*y^11 + y^12)^2;

P["E_6,\sqrt{1/3}\Delta,\mu^2=2/3"]=
     (81920 - 1474560*y + 8970240*y^2 - 22749184*y^3 + 28505088*y^4 - 
      19829760*y^5 + 8239872*y^6 - 2128896*y^7 + 346944*y^8 - 35328*y^9 + 
      2160*y^10 - 72*y^11 + y^12)*(200 - 3600*y + 24600*y^2 - 83980*y^3 + 
       162945*y^4 - 192840*y^5 + 144876*y^6 - 70416*y^7 + 22170*y^8 - 
       4440*y^9 + 540*y^10 - 36*y^11 + y^12)^2;

P["E_6,{\bf 27},\mu^2=4/3"]= 
      x^3*(106288200 - 637729200*x^2 + 1452605400*x^4 - 1652978340*x^6 + 
      1069082145*x^8 - 421741080*x^10 + 105614604*x^12 - 17111088*x^14 + 
      1795770*x^16 - 119880*x^18 + 4860*x^20 - 108*x^22 + x^24);

P["E_6,\sqrt{1/3}{\bf 27},\mu^2=4/9"]=
      x^3*(200 - 3600*x^2 + 24600*x^4 - 83980*x^6 + 162945*x^8 - 
      192840*x^10 + 144876*x^12 - 70416*x^14 + 22170*x^16 - 4440*x^18 + 
      540*x^20 - 36*x^22 + x^24);

P["E_6,s,\Delta"]=
      ((-3 + 4*y)^6*(-27 + 594*y - 1386*y^2 + 847*y^3)*
      (-19683 + 826686*y - 13318830*y^2 + 108290763*y^3 - 498910104*y^4 + 
        1373237712*y^5 - 2289095424*y^6 + 2253968640*y^7 - 1202116608*y^8 + 
        267137024*y^9)^3)/66137170172780781804319133401088;

P["E_6,s2,\Delta"]=
     ((-3 + 4*y)^6*(-48384 + 422928*y - 1036728*y^2 + 717409*y^3)*
      (-221709312 + 39409774992*y - 786312492840*y^2 + 6804048466593*y^3 - 
        32072860850184*y^4 + 89147361696624*y^5 - 149154571577088*y^6 + 
        147001580732160*y^7 - 78400843057152*y^8 + 17422409568256*y^9)^3)/
     15540014709583843127317667697129650908804912513024;

P["E_6,s2,{\bf 27}"]=
      (x^3*(-3 + 4*x^2)^3*(-221709312 + 39409774992*x^2 - 
       786312492840*x^4 + 6804048466593*x^6 - 32072860850184*x^8 + 
       89147361696624*x^10 - 149154571577088*x^12 + 147001580732160*x^14 - 
       78400843057152*x^16 + 17422409568256*x^18))/1115034212368384;

P["E_6,c2,\Delta"]=
 ((1 + 2*x)^12*(-235 - 627*x + 231*x^2 + 847*x^3)^2*
  (-743 - 42651*x + 708939*x^2 - 1704045*x^3 - 1890504*x^4 + 7043652*x^5 + 
    1260336*x^6 - 9391536*x^7 + 4174016*x^9)^6)/
 15540014709583843127317667697129650908804912513024;

P["E_6,c2,\Delta_+"]=
   ((1 + 2*x)^6*(-235 - 627*x + 231*x^2 + 847*x^3)*
      (-743 - 42651*x + 708939*x^2 - 1704045*x^3 - 1890504*x^4 + 
        7043652*x^5 + 1260336*x^6 - 9391536*x^7 + 4174016*x^9)^3)/
     3942082534598158705491968;

P["E_6,c2,{\bf 27}"]=
      ((-1 + x)^3*(1 + 2*x)^6*(-743 - 42651*x + 708939*x^2 - 1704045*x^3 - 
        1890504*x^4 + 7043652*x^5 + 1260336*x^6 - 9391536*x^7 + 4174016*x^9)^
       2)/1115034212368384;

(* %%%%% E_7 %%%%% *)
P["E_7,\Delta,\mu^2=2"]=
    -13233362421395142096312552382240689879955537920000000000 + 
     416850916273946976033845400040581731218599444480000000000*y - 
     6090655054447114149827852233926277517249536327680000000000*y^2 + 
     54963851833763236923277497947943494257375885393920000000000*y^3 - 
     344306119730949609379688599601852603322553683935232000000000*y^4 + 
     1596035550344484613628851202312446918506161721311232000000000*y^5 - 
     5702050079145974651842230318749153554009324516697702400000000*y^6 + 
     16153069343888510930141849598976624078399195830760243200000000*y^7 - 
     37062794686241285372389227943373167829135165345010548736000000*y^8 + 
     70035027308492157197410220585729881227925866188774572032000000*y^9 - 
     110476046131434350929895287359487115159542206129870376796160000*y^10 + 
     147131204762769986571263363876536096677231744788839362723840000*y^11 - 
     167032214431958829264734098542138381400624138843072301629440000*y^12 + 
     162988220939162590161597159567276340860824655052461936476160000*y^13 - 
     137693389427463330891052440731435844682676662957106831032320000*y^14 + 
     101351727456355518387217320032923716979765769537698173419520000*y^15 - 
     65366000546381436062951208466640406470972499558271486525440000*y^16 + 
     37123206255212787054868790038611685391555402660128252231680000*y^17 - 
     18648680056279683232731448745419626363600843628882748375040000*y^18 + 
     8319406726026449577635464531503924226318997990233092587520000*y^19 - 
     3307743451817305249471888400250521497010782699634045662003200*y^20 + 
     1175875503900459074581986873386205817954499570718171139276800*y^21 - 
     374829685355787751494921072611113884318355400473364982988800*y^22 + 
     107417509811811003470393228738327857888149056083390063411200*y^23 - 
     27739215376920496812380917273041560696957831638895817523200*y^24 + 
     6468371075754991188491162353424618414020029972342131097600*y^25 - 
     1364531475827309514451160079509423950836814089838792704000*y^26 + 
     260841014226185051885658626172626984885234107204771430400*y^27 - 
     45248396017402281708960710184420956920276104360230553600*y^28 + 
     7132095140965070793404951214309772112984832929826585600*y^29 - 
     1022571406729712350315040537377956123640342818707222016*y^30 + 
     133486122163043943266037568452148130612213224449302784*y^31 - 
     15877338875032709722705155999705494552970738904326144*y^32 + 
     1721801320983920975963606851004050233240723115524096*y^33 - 
     170313489689270361942390645516120256164396197529600*y^34 + 
     15371112774214495682405870525384168415989833473024*y^35 - 
     1265941106466531293583623763368399803970191620096*y^36 + 
     95140669343672635859504005622524679022338558976*y^37 - 
     6523562819563442274671457191902086266089419264*y^38 + 
     407959291007650650573264178930848616562630400*y^39 - 
     23255815002329874940736891907228488749762560*y^40 + 
     1207578727810410331767537878876394075248640*y^41 - 
     57064427529953110932794415536343997693440*y^42 + 
     2451213355693914865136219599647644463360*y^43 - 
     95577243771655388131334931498814022400*y^44 + 
     3377208925964694613568473642431312000*y^45 - 
     107926597646785838935105423225185600*y^46 + 
     3112066062873960353193204498261600*y^47 - 
     80746335842878208104946193830400*y^48 + 1879078694033699941485304627200*
      y^49 - 39071545291116418010544754560*y^50 + 722627242224714730926872640*
      y^51 - 11824470796077122124090240*y^52 + 170089138148971401984960*
      y^53 - 2134140145798853152800*y^54 + 23135152043940000624*y^55 - 
     214108964063035776*y^56 + 1665961745366016*y^57 - 10680495555744*y^58 + 
     54872218800*y^59 - 216961416*y^60 + 619164*y^61 - 1134*y^62 + y^63;

P["E_7,\sqrt{2}\Delta,\mu^2=4"]=
    -122056224911060759773680483430794337843202215917282023049642639360000000\
000 + 
     192238554234920696643546761403501082103043490069719186303187156992000000\
0000*y - 
     140440943788289286714591106247557734980834549689822627771495061913600000\
00000*y^2 + 
     633690067551701163681247005703624207447848837906518006023029207859200000\
00000*y^3 - 19847896480277581328563189568253348354950652336368378586134165952\
9216000000000*y^4 + 460025927027295066541220068005367829420390506164339281869\
400973508608000000000*y^5 - 8217520195740709973347644912312229765304769485781\
74927889133975948492800000000*y^6 + 11639513132484172821472891945058409358435\
24486640997997767402135434035200000000*y^7 - 13353279067061236161213306746393\
76761225676124547168766545439597891944448000000*y^8 + 
     126163889155763116225747658027557004682788724410735478363950422361427148\
8000000*y^9 - 995079760381786938020750841166732942258721726470782183399656172\
307580190720000*y^10 + 662620038944183057848923923417840030310417942898103800\
243289356539411824640000*y^11 - 376123109337319283837098094427911291415851355\
508131135048590195841690501120000*y^12 + 183508422771848178662299705138989077\
834443097647560833486012202002247843840000*y^13 - 
     775144871646130563208048504946681802960708259208480017694080786768488038\
40000*y^14 + 
     285279751253624238127333411380378342320277994802175471750856630611424051\
20000*y^15 - 
     919944674073072104347698585953562960805801685542995495865776445883154432\
0000*y^16 + 
     261231340402772459391670043913302451814680836501278304666754441440919552\
0000*y^17 - 
     656142098065724857662022689687777485031055590883830704450715178531553280\
000*y^18 + 
     146356550903423111032575316674876687350588206413991362889066159087288320\
000*y^19 - 
     290952190957844025617016462344965079789696480343875938026995995593670656\
00*y^20 + 
     517155515742207197666924389570052788801485339881531829875191510172958720\
0*y^21 - 
     824259194968616200697887291886579435150778213139499786756348075153817600*
      y^22 + 1181068010648287678562000439528871657869659703939661238175923712\
29491200*y^23 - 
     15249794926153452416159780810520960722205805258256847080105948322201600*
      y^24 + 
     1778012302640641642453613689151048300127706663689551205576741381734400*
      y^25 - 
     187539778017309085063595901784119538964583307158067858425709068288000*
      y^26 + 
     17924858008910968715087470893307560807826668859972020299570243174400*
      y^27 - 
     1554723048729595574526121923128177109356885980139785845855800524800*
      y^28 + 
     122528461529621955743996151799743833753930697510516192413378150400*
      y^29 - 8783821499457657712180788809905174284716409745151951115462377472*
      y^30 + 573318529160134516138510784009337561926992257188463067281752064*
      y^31 - 34096325607887459594639936834656642368257731619517830698893312*
      y^32 + 1848770090958884783403023377815985128827519469141805554991104*
      y^33 - 91436358535381175830581357318508192628653008497048498995200*
      y^34 + 4126151666773693190316651031558458823927028639695261138944*
      y^35 - 169911739091743938265694959526116248684524498973924261888*y^36 + 
     6384782239853496180416977420777244021153771316276363264*y^37 - 
     218894445026769793491388732686589504273631324613378048*y^38 + 
     6844421144442212617208176954985496303372427748966400*y^39 - 
     195083915775064407566865017348112158554168208916480*y^40 + 
     5064952288370115296173911195522775175391671746560*y^41 - 
     119672778323296226498931674130874887450793082880*y^42 + 
     2570283495660102473625076602920128440812175360*y^43 - 
     50110001982553660132601328565650206176051200*y^44 + 
     885315056688088904779293954521513852928000*y^45 - 
     14146155006759513480902138032971526963200*y^46 + 
     203952361496507865706869849998072217600*y^47 - 
     2645895932899433123182876879434547200*y^48 + 
     30786825323048139841295231012044800*y^49 - 
     320074099024825696342382629355520*y^50 + 2959881184152431537876470333440*
      y^51 - 24216516190365946110136811520*y^52 + 174171277464546715632599040*
      y^53 - 1092679754649012814233600*y^54 + 5922598923248640159744*y^55 - 
     27405947400068579328*y^56 + 106621551703425024*y^57 - 
     341775857783808*y^58 + 877955500800*y^59 - 1735691328*y^60 + 
     2476656*y^61 - 2268*y^62 + y^63;

P["E_7,{\bf 56},\mu^2=3/2"]=
    2044117922661550386613265625/268435456 - 
     (12145860463122604225781321625*x^2)/33554432 + 
     (201971718882181360524741548625*x^4)/33554432 - 
     (398719074946059385626394904625*x^6)/8388608 + 
     (3423181532874686547792360316875*x^8)/16777216 - 
     (558871730839395020399628598875*x^10)/1048576 + 
     (961115760690720328582159198725*x^12)/1048576 - 
     (287338344209665553635403770575*x^14)/262144 + 
     (994190889968661674517540390225*x^16)/1048576 - 
     (80073074096292657420060748875*x^18)/131072 + 
     (39300284826181102814894602575*x^20)/131072 - 
     (3737159205793404468798017115*x^22)/32768 + 
     (2232949785098933644991402715*x^24)/65536 - 
     (16542541609014243474530865*x^26)/2048 + 
     (3136160721424863638527875*x^28)/2048 - (119524901485120617820005*x^30)/
      512 + (117632735062147883037411*x^32)/4096 - 
     (1462132353015362816991*x^34)/512 + (117483059152340136927*x^36)/512 - 
     (1902448572776142615*x^38)/128 + (197734877929087065*x^40)/256 - 
     (511345706254803*x^42)/16 + (16653205535589*x^44)/16 - 
     (104949976887*x^46)/4 + (7991799795*x^48)/16 - (13831965*x^50)/2 + 
     (130977*x^52)/2 - 378*x^54 + x^56;

P["E_7,\sqrt{2}{\bf 56},\mu^2=3"]=
      2044117922661550386613265625 - 48583441852490416903125286500*x^2 + 
     403943437764362721049483097250*x^4 - 1594876299784237542505579618500*
      x^6 + 3423181532874686547792360316875*x^8 - 
     4470973846715160163197028791000*x^10 + 3844463042762881314328636794900*
      x^12 - 2298706753677324429083230164600*x^14 + 
     994190889968661674517540390225*x^16 - 320292296385170629680242995500*
      x^18 + 78600569652362205629789205150*x^20 - 
     14948636823173617875192068460*x^22 + 2232949785098933644991402715*x^24 - 
     264680665744227895592493840*x^26 + 25089285771398909108223000*x^28 - 
     1912398423761929885120080*x^30 + 117632735062147883037411*x^32 - 
     5848529412061451267964*x^34 + 234966118304680273854*x^36 - 
     7609794291104570460*x^38 + 197734877929087065*x^40 - 
     4090765650038424*x^42 + 66612822142356*x^44 - 839599815096*x^46 + 
     7991799795*x^48 - 55327860*x^50 + 261954*x^52 - 756*x^54 + x^56;

P["E_7,s,\Delta"]=
     ((-1 + y)^3*(18600435 - 1860043500*y + 65473531200*y^2 - 
       1043502590592*y^3 + 8949452268240*y^4 - 46042119358488*y^5 + 
       151668560023596*y^6 - 331425555925464*y^7 + 486281348961408*y^8 - 
       473942029841280*y^9 + 294390914689872*y^10 - 105508523309904*y^11 + 
       16607823113596*y^12)*(4557106575 - 674451773100*y + 
        43037314494300*y^2 - 1581681360203280*y^3 + 37856288468776680*y^4 - 
        633461229306264240*y^5 + 7766590154638877856*y^6 - 
        72125118245963791008*y^7 + 519858383252646942504*y^8 - 
        2961816714670881779712*y^9 + 13522529504316250978560*y^10 - 
        49977996122923578597888*y^11 + 150598291561984313425664*y^12 - 
        371653235550150582792192*y^13 + 752685930853214763964416*y^14 - 
        1250388738757737975418880*y^15 + 1698450955358613803702784*y^16 - 
        1874492783190836356534272*y^17 + 1663601740401958919417856*y^18 - 
        1168693983933432046092288*y^19 + 634599183421911884267520*y^20 - 
        256703404903177964306432*y^21 + 72782404618802437718016*y^22 - 
        12898886464118154559488*y^23 + 1074907205343179546624*y^24)^2)/
     19189102326577147487433242520983426068286738216670724096;

P["E_7,s,{\bf 56}"]=
     ((-1 + 2*x^2)^4*(7824285157 - 4079687921040*x^2 + 
       722924074980528*x^4 - 61198504655607616*x^6 + 2871307014965376288*
        x^8 - 83371113642562717440*x^10 + 1617151331707833752320*x^12 - 
       22099572819827426626560*x^14 + 221048213444765309940480*x^16 - 
       1664508603240997305425920*x^18 + 9637450515023055038865408*x^20 - 
       43595574069289908813987840*x^22 + 155913883521790986487447552*x^24 - 
       444598345032104451664379904*x^26 + 1016349760969618593891090432*x^28 - 
       1867153253402671517640687616*x^30 + 2754910809857494565078630400*
        x^32 - 3251177065612552200980004864*x^34 + 
       3043257987267836840617443328*x^36 - 2227893927217483768569790464*
        x^38 + 1247434162824955634865143808*x^40 - 
       515538336203050928633282560*x^42 + 148131979473974888604106752*x^44 - 
       26416919478513980537831424*x^46 + 2201409956542831711485952*x^48))/
     35222559304685307383775232;

P["E_7,s2,\Delta"]=
     (y^3*(9332954265600 - 345319307827200*y + 5422446428313600*y^2 - 
        47902580312348160*y^3 + 266584469614182720*y^4 - 
        991356255189780480*y^5 + 2543382104409514368*y^6 - 
        4564307435286703104*y^7 + 5717674981551733200*y^8 - 
        4899020276961851040*y^9 + 2736363552042360240*y^10 - 
        897719270582318184*y^11 + 131214258464743597*y^12)^4*
      (2323293370334576640 - 307555875228651356160*y + 
       13513107368560915906560*y^2 - 269789882159900378529792*y^3 + 
       2893631680390484189528064*y^4 - 18335886981279829754462208*y^5 + 
       72927889873720358540507136*y^6 - 188584122263395888767209472*y^7 + 
       321391305122324845654262016*y^8 - 357814498127599948024541952*y^9 + 
       250190245566155728534244544*y^10 - 99650718977324775203191248*y^11 + 
       17238736785780845995003201*y^12))/511010189857342276652843014562306360\
1580145559983439703454711188710958097952205369276842630481;

P["E_7,s2,{\bf 56}"]=
     ((-1 + x)^4*(1 + x)^4*(7824285157 - 1019921980260*x^2 + 
        44927774191218*x^4 - 933762748148260*x^6 + 10512912980210355*x^8 - 
        70729109671077000*x^10 + 302444017343367900*x^12 - 
        850322103495681960*x^14 + 1590230624766864795*x^16 - 
        1957192223677842580*x^18 + 1521592634309937618*x^20 - 
        676851830994604980*x^22 + 131214258464743597*x^24)^2)/
     17217181624452536697198662952498409;

P["E_7,c2,\Delta"]=
 ((1 + x)^6*(-819389177 - 18792322716*x - 50497825290*x^2 + 555182236004*x^3 + 
    1114632580545*x^4 - 3361788420408*x^5 - 5853761579820*x^6 + 
    7875036068328*x^7 + 12524956987257*x^8 - 7970967441580*x^9 - 
    11876882140266*x^10 + 2930792314164*x^11 + 4151955778399*x^12)^2*
  (7824285157 - 1019921980260*x^2 + 44927774191218*x^4 - 
    933762748148260*x^6 + 10512912980210355*x^8 - 70729109671077000*x^10 + 
    302444017343367900*x^12 - 850322103495681960*x^14 + 
    1590230624766864795*x^16 - 1957192223677842580*x^18 + 
    1521592634309937618*x^20 - 676851830994604980*x^22 + 
    131214258464743597*x^24)^4)/511010189857342276652843014562306360158014555\
9983439703454711188710958097952205369276842630481;

P["E_7,c2,\Delta_+"]=
    ((1 + x)^3*(-819389177 - 18792322716*x - 50497825290*x^2 + 
       555182236004*x^3 + 1114632580545*x^4 - 3361788420408*x^5 - 
       5853761579820*x^6 + 7875036068328*x^7 + 12524956987257*x^8 - 
       7970967441580*x^9 - 11876882140266*x^10 + 2930792314164*x^11 + 
       4151955778399*x^12)*(7824285157 - 1019921980260*x^2 + 
        44927774191218*x^4 - 933762748148260*x^6 + 10512912980210355*x^8 - 
        70729109671077000*x^10 + 302444017343367900*x^12 - 
        850322103495681960*x^14 + 1590230624766864795*x^16 - 
        1957192223677842580*x^18 + 1521592634309937618*x^20 - 
        676851830994604980*x^22 + 131214258464743597*x^24)^2)/
     71484976733390791294847587201682575301404067191;

P["E_7,c2,{\bf 56}"]=
      (x^8*(9332954265600 - 345319307827200*x^2 + 5422446428313600*x^4 - 
        47902580312348160*x^6 + 266584469614182720*x^8 - 
        991356255189780480*x^10 + 2543382104409514368*x^12 - 
        4564307435286703104*x^14 + 5717674981551733200*x^16 - 
        4899020276961851040*x^18 + 2736363552042360240*x^20 - 
        897719270582318184*x^22 + 131214258464743597*x^24)^2)/
     17217181624452536697198662952498409;

P["E_7,c2,{\bf 56}_+"]=
    x^4*(9332954265600 - 345319307827200*x^2 + 5422446428313600*x^4 - 
    47902580312348160*x^6 + 266584469614182720*x^8 - 
    991356255189780480*x^10 + 2543382104409514368*x^12 - 
    4564307435286703104*x^14 + 5717674981551733200*x^16 - 
    4899020276961851040*x^18 + 2736363552042360240*x^20 - 
    897719270582318184*x^22 + 131214258464743597*x^24)/
    131214258464743597;

(* %%%%% E_8 %%%%% *)
P["E_8,\Delta,\mu^2=2"]=
     566709257926912775576586371315778264479896575313422506039503477040060238\
3974400000000000000000000000000000000000000000000000000 - 
     340025554756147665345951822789466958687937945188053503623702086224036143\
038464000000000000000000000000000000000000000000000000000*y + 
     958683161326360778683725278142524897411825039905206406050160048659435236\
6223360000000000000000000000000000000000000000000000000000*y^2 - 
     169264511265292557100779418648903572116979775819585140243691476484000362\
352607232000000000000000000000000000000000000000000000000000*y^3 + 
     210484078181489689602848207053041974896038382563990311876097117135856231\
4187838586880000000000000000000000000000000000000000000000000*y^4 - 
     196634332230409128113457802253381588846310717881996266098962700028722536\
75543325573120000000000000000000000000000000000000000000000000*y^5 + 
     143788367195117178941036017174106653715534286388548114058567750816250090\
570066555830272000000000000000000000000000000000000000000000000*y^6 - 
     846960650976261185916866601454295692432018686472993040768309705687490981\
829613023395840000000000000000000000000000000000000000000000000*y^7 + 
     410530193112561582650030889090412117301780189881413852388090560715630918\
4286870991169126400000000000000000000000000000000000000000000000*y^8 - 
     166495263262340936854844358875639863917758552364421939678814638911403147\
19511869694935040000000000000000000000000000000000000000000000000*y^9 + 
     572643962623645237874645477845935773837983097422594568017929627956273146\
45379849647407759360000000000000000000000000000000000000000000000*y^10 - 
     168911658932426418332879415873408739953213982279897176918776883643299686\
154781454259506380800000000000000000000000000000000000000000000000*y^11 + 
     431380999103437965131922543486638045136117158859497312273520050568072449\
338558974845213736960000000000000000000000000000000000000000000000*y^12 - 
     961745867307392096274106735588394091503022919810557699589207671821477112\
781455087708804218880000000000000000000000000000000000000000000000*y^13 + 
     188531326042170374105502074504211137064080814972014295124538813282297894\
1663227921352288632832000000000000000000000000000000000000000000000*y^14 - 
     327035796213997516833515280826096823460761021319266547830579861088401456\
3391342493174673178624000000000000000000000000000000000000000000000*y^15 + 
     504849145801461363185399437316293618415293313604761008378603792612901395\
2799913013236373808742400000000000000000000000000000000000000000000*y^16 - 
     697103871602472624036109323210277263741431972647891960908714596368641665\
3016078412670778212352000000000000000000000000000000000000000000000*y^17 + 
     864976100573323743255257625375848414774241051926146919998331861582050322\
4956500977021488285614080000000000000000000000000000000000000000000*y^18 - 
     968497765036617119189883558163762087758019459121419888671426907237237564\
3189287730497287985561600000000000000000000000000000000000000000000*y^19 + 
     982286664122859751728570574211182743496078138451956301896849753738371383\
3693681903417136060039168000000000000000000000000000000000000000000*y^20 - 
     905607660301870929799028210265439414067114537599111298609674413113176855\
8964806500410947419504640000000000000000000000000000000000000000000*y^21 + 
     761373367817883079236049462108456409139424382889313614820640398372410311\
4911159719900710376046592000000000000000000000000000000000000000000*y^22 - 
     585456913206076311155082031959187370221119495432121004170059091080798856\
4816089653961355648040960000000000000000000000000000000000000000000*y^23 + 
     412874420371258245734949219335010456858784849958373278389693211155207887\
5857003132190645968856678400000000000000000000000000000000000000000*y^24 - 
     267710414981317663132879873564101002342918027402146740974100389272647641\
3409194956307570874541670400000000000000000000000000000000000000000*y^25 + 
     159976569371608952401082477856946642278133075758474655245029578692526677\
9917255544767800460275875840000000000000000000000000000000000000000*y^26 - 
     882957033959599530314014777197590419990179143854125222782798425639298540\
391277353497287726832025600000000000000000000000000000000000000000*y^27 + 
     451022704960116092790759166407167475758288530083876454601860823570568499\
267218981507252331500011520000000000000000000000000000000000000000*y^28 - 
     213627694670891797204906594922807106836752341018619460448141249607509597\
765619462777160297191833600000000000000000000000000000000000000000*y^29 + 
     939913526591981310495282710827318115903952441310499024426848874605748777\
26065235749912424788629913600000000000000000000000000000000000000*y^30 - 
     384778723946743046092144252336208676447908945853425295695056334845435782\
35855879012408870735708160000000000000000000000000000000000000000*y^31 + 
     146792321074891167248042636630254895395358476462365029583968606918623700\
09125413599665042300600320000000000000000000000000000000000000000*y^32 - 
     522636071648088268830422690162240088517359998570393637347336422909091036\
3597439672401938359307468800000000000000000000000000000000000000*y^33 + 
     173898270149215794233121179841550300302893311103722741404251313156111125\
0772704816405008846411530240000000000000000000000000000000000000*y^34 - 
     541441288280433754789662662288027715290935415911781628340709464616153652\
021720019851187867720089600000000000000000000000000000000000000*y^35 + 
     157941026314098981354361587356035037661859368489190675004065108806682829\
861458523812334929365172224000000000000000000000000000000000000*y^36 - 
     432137965428326362065637228886384127659687578701175029685614794705134090\
05126913725641679899197440000000000000000000000000000000000000*y^37 + 
     111020045486041024036105710138397714621929379525444718924254549855510456\
14197236871362033391920742400000000000000000000000000000000000*y^38 - 
     268085060240386064199749953749791049366122702397706100062320224933645027\
0857481319575462369820672000000000000000000000000000000000000*y^39 + 
     609048059680273896022050787542688283739457554500543026277269995596959736\
679714921217948545334640640000000000000000000000000000000000*y^40 - 
     130295698465546269432836333263707992039367099694007167388760750609952513\
886535768124614110085120000000000000000000000000000000000000*y^41 + 
     262710653643175184709509551086050868263354738273013581616219144460048273\
81985867088777033830891520000000000000000000000000000000000*y^42 - 
     499623529697543182210799548755950206747231177044844861870131453250387208\
9085149159358510976204800000000000000000000000000000000000*y^43 + 
     896921202943295837106344576238650745083624080948889891749230297852593161\
561398013832642741403648000000000000000000000000000000000*y^44 - 
     152097364582504885750239126675952114820839931744251626689251801944684241\
562434601544027236990976000000000000000000000000000000000*y^45 + 
     243801837890365208976410912172590647111913319072226806457363316281786694\
82517174322187634055577600000000000000000000000000000000*y^46 - 
     369636652643496591070114293358590097297076764472024689434104737815853017\
1089503697985156939776000000000000000000000000000000000*y^47 + 
     530388990354711096477253688780121290337300926770577565391748192709495178\
907612324681867109335040000000000000000000000000000000*y^48 - 
     720673464990383830748476436010895598856276018849723534816693105310883206\
70226888556058719027200000000000000000000000000000000*y^49 + 
     927759492677126825192855908711133465507319362804662271987911812811752852\
3219632649049863094272000000000000000000000000000000*y^50 - 
     113213742341617431759346761554047521009972484102855711661687407295230549\
1150536103046162677760000000000000000000000000000000*y^51 + 
     131017722905300696590778650181259989621579178634944796777070503744019357\
886389680164713791488000000000000000000000000000000*y^52 - 
     143851755407692001726941057215342985491759947844822927714044195485176215\
51002607871269535744000000000000000000000000000000*y^53 + 
     149909363518027710025860258602716739679203068409561083987399233867515922\
3965015617609452748800000000000000000000000000000*y^54 - 
     148331258398532624071639518225289545804173367004903959464932176746223265\
784635481308476211200000000000000000000000000000*y^55 + 
     139404478077031242216379145852165641929618325549088363285583439928144511\
39495154447118499840000000000000000000000000000*y^56 - 
     124479817715952476376192446349907420060185310356251481537193974330185819\
9801602868301004800000000000000000000000000000*y^57 + 
     105639398609495226954770613190246453716293027304198839681693878116353742\
534886977309769728000000000000000000000000000*y^58 - 
     852261761153035125509573951384587177861314013666794926027716026460888740\
3641750188720128000000000000000000000000000*y^59 + 65379938853499968424416556\
72115933281428148967367857505893954725705154202354188974188134400000000000000\
00000000000*y^60 - 4770170413626204627298351208556117125175588044649148918310\
7882374440950536489773144473600000000000000000000000000*y^61 + 
     331073088800830383233243572396549948871175779327103459993556042865052037\
5636782166835200000000000000000000000000*y^62 - 21861832680809779280329297351\
06884912556542352003305944537064412325731176353869332480000000000000000000000\
00000*y^63 + 1373673406939325292884411475710038834383186081471203432399610920\
2208180464779886854144000000000000000000000000*y^64 - 
     821420760459188558998837187234904590951072888188127006577506417400100872\
017588256768000000000000000000000000*y^65 + 467491398285436294017967579847408\
11446611961344229374605631653222486703259617171865600000000000000000000000*
      y^66 - 2532429143890245315234188024642766929490302018035041961650659283\
743800366366457856000000000000000000000000*y^67 + 130579821668544883584534572\
89362198277362216674560182980582790879251548513083850752000000000000000000000\
0*y^68 - 64091227831696706420858039801278831588071294441135722172283127164665\
84122346700800000000000000000000000*y^69 + 2994350931933760545737049234392618\
63696274250589245329853188207246874898394513408000000000000000000000*y^70 - 
     133160440658808478236509261882103146618573497689162519626504029354391870\
37388800000000000000000000000*y^71 + 5636270144140045665166398244242581539247\
38199668732984945393600404233339142144000000000000000000000*y^72 - 
     227047437071860725957982498854934370375227722774749781273966156476339799\
98208000000000000000000000*y^73 + 8703662912121487668783099849378020630011787\
71806634348362267156029374464000000000000000000000000*y^74 - 
     317459638829384703156780099999584858247023335633320097314536984637452845\
05600000000000000000000*y^75 + 1101549025732239541552560660587835045229328871\
555328497045947591331592273920000000000000000000*y^76 - 
     363548984543516254220360992530575092213681460495259061842362068237811712\
00000000000000000000*y^77 + 1140951893067884299471183230154228174806306019006\
791869848151805493248000000000000000000000*y^78 - 340411727334369835543621597\
38690152051858280751881303297059767414947840000000000000000000*y^79 + 
     965266667590704508844816440041245504713517878941415071693863488526745600\
000000000000000*y^80 - 260047791011748055121321918521250668464628931749159023\
68809569484800000000000000000000*y^81 + 6653701800943838536447443596594837759\
03744745633401409367398678528000000000000000000*y^82 - 
     161622535856277639596508728724209136319881450054185544291287826432000000\
00000000000*y^83 + 3725416829015349900167492651783826868820946869882990831241\
46176000000000000000000*y^84 - 8144582524536011661271317813967517591622195238\
722441723575009280000000000000000*y^85 + 168791191776572506191915027948287033\
837062237300838714719371264000000000000000*y^86 - 
     331406951240531348182872430891490697072106993862420726931456000000000000\
0000*y^87 + 
     616062032594022624431718454843464691603556182269901834770432000000000000\
00*y^88 - 
     108350952153848874076763998280587154850092897867559016857600000000000000\
0*y^89 + 
     18015783200511698816879402732184612337498880584681747906560000000000000*
      y^90 - 
     282958107877148596921855889780954195098359376091873280000000000000000*
      y^91 + 
     4194142558352405790862362970243902985532897033892986880000000000000*
      y^92 - 
     58611602684444434344209308140593420918249349735874560000000000000*y^93 + 
     771384463019575196281402960190788737453367222358016000000000000*y^94 - 
     9549674658102300913183871676320246231027941736448000000000000*y^95 + 
     111063487469399576164449057898566002065919100825600000000000*y^96 - 
     1211711318362543500925107362434541851559571456000000000000*y^97 + 
     12382006277357144720708223143935666476728524800000000000*y^98 - 
     118303248258239294261314023760562154928128000000000000*y^99 + 
     1054842229581467714385384012538623953246208000000000*y^100 - 
     8758815308338025669219489884820055552000000000000*y^101 + 
     67569243718005507446953961038571496960000000000*y^102 - 
     483012054245303551870197735276311040000000000*y^103 + 
     3190009197918144614378830434587232000000000*y^104 - 
     19400198756507800876996396190208000000000*y^105 + 
     108233021603742377643893086387200000000*y^106 - 
     551537987201810725894477056000000000*y^107 + 
     2554389889878156649617957120000000*y^108 - 
     10689847921516440809018880000000*y^109 + 40147109794059337856908800000*
      y^110 - 134209125275123517696000000*y^111 + 395402259584402366400000*
      y^112 - 1014093878784076800000*y^113 + 2228977824575040000*y^114 - 
     4113501356160000*y^115 + 6197328144000*y^116 - 7318080000*y^117 + 
     6350400*y^118 - 3600*y^119 + y^120;

P["E_8,s,\Delta"]=
      (3392770461024441591357219371008043891592547693855253753802969640673836\
69316768646240234375 - 420703537167030757328295202004997442557475914038051465\
471568235443555749952793121337890625000*y + 247918332605557208999170124395297\
654203192827777494491766559292500460287556052207946777343750000*y^2 - 
      92574647044778783170199716935743615076987974684418584720602245852205669\
507384300231933593750000000*y^3 + 2464616003639010322474432472613759416362530\
9304280321627717637787213789124507457017898559570312500000*y^4 - 
      49916898235855579895412202136535759935447256162747710966551501009405455\
98859898746013641357421875000000*y^5 + 80152954664166872150846096935776047129\
1436837636376796055217349102375408165244152769446372985839843750000*y^6 - 
      10501775068630706954584621218746611412176036927080008843241723511012915\
4804781137499958276748657226562500000*y^7 + 114695641863104805457877861965995\
95072083509833172877833279649970610448563786576414713636040687561035156250000*
       y^8 - 1061620744842073341075532142412317307074917261167704853329418895\
234464404954610472486820071935653686523437500000*y^9 + 
      84394936573061394177197426257952225437264037672747024887636945604777891\
071981732238782569766044616699218750000000*y^10 - 582596590583312419524390594\
85195190254229361229197661991261471430709404941577621139003895223140716552734\
37500000000*y^11 + 3524996841552100986244115310876772412641104917297786542175\
87336044022734232157750413534813560545444488525390625000000*y^12 - 
      18843147774479453098125942288308720700328946495652365592726191114510176\
687639556911178260634187608957290649414062500000*y^13 + 
      89612567873432361798146393333529311271485973550399973770427627229507099\
9666173322952629405335756018757820129394531250000*y^14 - 
      38147130806552006894720730446263738218299335340178496505610765759619929\
623036042304598354348854627460241317749023437500000*y^15 + 
      14614832749721129628943037052230060771868406875414338476528117606364233\
17285002914515968846717441920191049575805664062500000*y^16 - 
      50638434099528292417785731008843701618401879875484600204599507846028366\
442444058083931290439431904815137386322021484375000000*y^17 + 
      15937804332407787951343088697374788488008105414459215123462663184792640\
79504204003597320310870039975270628929138183593750000000*y^18 - 
      45747547635364445475363597963999658014840657507348851104723037331043234\
954869587592782912908468802925199270248413085937500000000*y^19 + 
      12019145383286602904464877096443378475513426245333919796580035346666224\
15112066251350442877741862084367312490940093994140625000000*y^20 - 
      28999254266431012410405670309065894703364255037922001822646091452802541\
401617653907150779235565807350212708115577697753906250000000*y^21 + 
      64451123438317141721935239858977495088535520998267053791948021961497828\
1669055898826587996956555052282055839896202087402343750000000*y^22 - 
      13231924424518637971510039049107254372196665199406404720721972221300395\
429654270218473722234757315490220207720994949340820312500000000*y^23 + 
      25158791060107399145206149542295779703965504409799114229416509386838866\
5263391886881440781565530378008041298016905784606933593750000000*y^24 - 
      44409188695834975070592193900235846715635331938268434085998038236650831\
80450308196414122419231274381446235347539186477661132812500000000*y^25 + 
      72935568988080705085993161858687968773629296707936042183737901512839349\
628771150218984231302676933589242808520793914794921875000000000000*y^26 - 
      11168345542593820736477850483339978883020493693136556919073758523057091\
37226011418926869012930482088165892182150855660438537597656250000000*y^27 + 
      15975678679431042595936968544208519530409435468921852677238208984480170\
853929093970705119160685991654680662161728832870721817016601562500000*y^28 - 
      21386168976723415674233310453089804314820397878176583857194605034337513\
4922181359300349203971463349414598746119998395442962646484375000000000*y^29 + 
      26837436210834444556778640579978000446366161948070502775585265707180818\
06110093244121859040997295131021590427822549827396869659423828125000000*
       y^30 - 316204313873623212647573885022508475166645183191772260278955623\
80612870148723874821524510338885241907457110299446387216448783874511718750000\
000*y^31 + 350311732725634941298891700066608852172236848631798495132012346599\
42733043966472700002628239922636262282336465004468336701393127441406250000000\
0*y^32 - 36542939129174987442669697555001405173530850316203110593891048153858\
66534235321623530986249643494016357021209763852134346961975097656250000000000*
       y^33 + 359401031315970713478160838381287117597942893834341674029983455\
37633964929906489031642842204512101852383328318137035209685564041137695312500\
000000*y^34 - 333667141342896955274210976018075346268337756174276950281125619\
70190057990557719806615711919537472617746254699284082671254873275756835937500\
0000000*y^35 + 29275582491360811479857318203066367175362126209005254746058919\
27254681018748466330694904044213556169279213589492550770717114210128784179687\
500000000*y^36 - 243011031414923792438381202592270349687904188413862071060484\
72373252229129664578600978257826094217072726159818685739075402915477752685546\
875000000000*y^37 + 191037108316118712637041416564545847293529937164681077157\
30913455822273367558798722718894919725003641483138555537898185192182660102844\
2382812500000000*y^38 - 14236332519413565223481253167684025164029644717582339\
90563873781343604679657022589712068316210693686288399699422617413901920020580\
291748046875000000000*y^39 + 100660819521882598343194600638427380037515443231\
86777419892228708249646460474132451383199345751824160190244718183783255539198\
637008666992187500000000000*y^40 - 675889163807674899064809437260316867035080\
97196904913332332478158329452224920191589699629473278724244903025293829518735\
623750388622283935546875000000000*y^41 + 431313109807946302494456879386573588\
62587617377823190603401472792769512448548964273386227137412202869144944881846\
7074634855734854936599731445312500000000*y^42 - 26178296975894256366946120623\
57826704563446765905479089014400789457436573964124124969892721965429835880834\
824432736099006473387181758880615234375000000000*y^43 + 
      15122796263817292630136823108335651147407157169694108680874143486194220\
85015785641341924933435319801199514694873178733963403733338713645935058593750\
0000000*y^44 - 83206494523993272899689047585599015381011009665098298589094005\
30723627515239198226336625054951953136206259643798006254481596833786964416503\
9062500000000000*y^45 + 43630692671217271431057465213669987608958454090700097\
14666563333347465251621084129199457895363596903280452930781812364527823928124\
02248382568359375000000000*y^46 - 2181703982909096976632222982488357653568733\
81255222287709902477320483401036040863140261871012953454739660400430451338410\
7317864101681709289550781250000000000*y^47 + 10409070060430789981200237558870\
23212714957709135985260112678878417676827063448248639416069693133478724969975\
0387821712445143048279601097106933593750000000000*y^48 - 
      47409911525650200187313159874776397940753610401331386824959575406580507\
07279410437307759906338086504564267287809003923505665492440553092956542968750\
0000000000*y^49 + 20624430136479582068066236710229580789591056553406437257034\
31352173189148103249279414810942501908568528073230849296342254055653959931507\
11059570312500000000000*y^50 - 8573362816092590287576459747728089501793524656\
22372937601803598434726654616318114483547023328617443747574547981565520556584\
072221617237091064453125000000000000*y^51 + 340694060768239053767722939736145\
31213227937795202918275511195381726147571494353398180247782089346408118805103\
12077621893590936702965792655944824218750000000000*y^52 - 
      12947831132734331947101166090798973232329648552542932649400075146697119\
34647401109774563805743609017843367931911366766475939357900043094253540039062\
5000000000000*y^53 + 47077274043836829600450175804897055558629071723936384097\
55960962289731743307038918618177292602458884438685896893401840310104461663049\
1491317749023437500000000000*y^54 - 16381671475673801593497524912375287711871\
54758429643624986741891307420622044209506915712238078873223151004756408143888\
80424956314178848207473754882812500000000000*y^55 + 5457289237909811997964950\
52077886355285667306466570787475123697527560011747834838330089762544941175296\
748021098507795930681530175722000987768173217773437500000000*y^56 - 
      17409870338959693376397283986256866172837944500441866237448252420546529\
58494601781059716573537875049613708694491824883381308185328444530908584594726\
562500000000000*y^57 + 532023515912491267300814300899718398980668969656221456\
54810058621136393516965878294278317671378686775422879034653181133503127981742\
51644995231628417968750000000000*y^58 - 1557718460634331679653575171843807029\
64095776201857951143193853135838745794980711790282170499335142613029098901089\
62486676845885652470177748718261718750000000000000*y^59 + 
      43708454525242907864509473237417304191023889251794403819601198778412823\
04079556360751092009269469545823391046741581658429179274807150942753551712036\
1328125000000000*y^60 - 11755614015767227701886365401555023348876422413492327\
78021311501677891639797783160794920714164244235935166734084251264230090325474\
41467727118759155273437500000000000*y^61 + 3031120947808382740080301267413922\
05150658863071727788232065278918302054309678547661923642241363191881274309765\
312978239647419272774730028435914306640625000000000000*y^62 - 
      74938283733416744576045101649714953922065638369784094343260481878165284\
13132680528098122847724854553954430473373073283893292423178961185711658398437\
50000000000000000*y^63 + 1776646424895702625408821494946898535957886295781516\
38680153782981239913280449884474330163473392317862790783173822309543356084083\
3027845577494849609375000000000000000*y^64 - 40396073646044734535387982550429\
08762484680989443710477945909478271315514647928568724325482237637078825928837\
180491916991521013926852046220209118164062500000000000000*y^65 + 
      88095175192603410575212359924308403787611590554820255255761571451772734\
25897245455451122451641523638438885710773459259903287158729863402534594006640\
625000000000000000*y^66 - 184273823291846639844495306889708452230985628727702\
43157976120435094697183161770756198347503764453994310623592216346612996799077\
723084611624512151757812500000000000000*y^67 + 369732130773473195671721893038\
24877428342236352210018088313884859220759213605776806698472646512401590433793\
677713480134338186165219970957229580918115234375000000000000*y^68 - 
      71158349488133194586331360347982747620613648029364297789924450205473688\
55994556135841541138198041929328003884013564374803709027300183042886949265517\
5781250000000000000*y^69 + 13136275905021514672846292912845071993937246496397\
80827138605363451259604376931635177777809438868727706092253148235434951285952\
81579138727215183120053125000000000000000*y^70 - 2325992447153615535371427819\
45588327317726112651740064616041382128162008507513774414242299188425268746205\
046954097035445269113392018104498581875263984375000000000000000*y^71 + 
      39500720192119370955390165987152045436551109262561734836421750543643104\
63797380914963843670480289709796497587947180257641204439861586785947478384072\
94921875000000000000*y^72 - 6433129490610448447865985336105660988586776382650\
89989965664890699731554590222798033553762039253506421245097038797178540480788\
219535600069379654886816406250000000000000*y^73 + 100463566420589008159510596\
86642416800453037724865186872956594679063778934463705848977995669700539091788\
51497406341075789596644531315431137125698965936328125000000000000*y^74 - 
      15041826703179162127349374980577362309608043246321121496809035247203973\
53019030021440368285290548944943739084803789227141933236484697651192585753751\
263281250000000000000*y^75 + 215885145085907296018248407447770101088239240485\
87824444236520454084358335860844786983405891321197389442208949395944443599328\
90233005802039514003333196093750000000000000*y^76 - 2969525117583854181958679\
96219614193225667930963493011488830060805601013447504148319820430563423371388\
7211000614442588691433919505492456750367986631489062500000000000000*y^77 + 
      39137407370495928874100046841081654941101003095930850352611686781920127\
17740759323084004475950020144049735481299523799407910657114569690874911362683\
977500000000000000000*y^78 - 494109203233076505938989849360583554878765746031\
23807457450103028559865363546045234463293896148271832385864565683378497422191\
08467799334269583819034572500000000000000000*y^79 + 5973795511570508809004418\
20808569431116110081802098678268633202392824073579507468103462184571928120957\
6388954193029552639534751736309975663517739175122000000000000000000*y^80 - 
      69140079234678840802069775274616735408303905471202749716127538474413188\
36589931517291671008886618486738168944561124497096020641051111667708227388988\
609375000000000000000*y^81 + 765775016282978280088980410032657205038980488686\
85131608856294686390582371115180354416642830020177803983745011346682677186413\
68493199114349948805168550625000000000000000*y^82 - 8113106487927105473377871\
15123493559324361413529962776771527168951402610944725499908387510464532070060\
2178912202912523529549106197272452460817258275363500000000000000000*y^83 + 
      82185050594659841739461832428916425852431135534529571713324680298489152\
24725736272168151772266741830803416151194329432936039665048084065349952859063\
464855000000000000000*y^84 - 795617137502889626472241672603777041348092548038\
90603014827133366854259891463792406146985794610815908454165957620887211144436\
18690199100222723544248952510000000000000000*y^85 + 7356762579379576074082882\
99456067265752798086054739598523012263321238490149513029328303953653529158560\
7530321448848965408519023526877523488434849244609914000000000000000*y^86 - 
      64935848278137517363992868492721866903724878402667152703412105109006273\
43470559073961430205726662841790081103628737429643230672840717998027861594947\
911982000000000000000*y^87 + 546786594004524588395303660934452011736607849696\
16425961361361824045928239705488297197443944834187455443636360805811819134183\
02951171715925533510945408909650000000000000*y^88 - 4389164060379992360780680\
31430575641704180894365529916724412599695634336826142987353984061213664621875\
1541152391049098540687552830775191380214512929657216600000000000000*y^89 + 
      33561701367022159577029256855590781764361038985808375057503386460116252\
80685738048365662561104009537326280941573446237394431073820504324682513984843\
794485780000000000000*y^90 - 244254180635837270027330783826124137786791924054\
58794137837400893527096194653709370133032130666640064006605312608424693187505\
50245503231275271338722328184200000000000000*y^91 + 1690366779845249097797072\
92097358210859763909310066426565473657648372260320022761222853300848096469577\
0673549513330891167548926200233055046032337627026349200000000000000*y^92 - 
      11112966247121522923035612462845589919479323801697229566597706174812143\
03656311032466951630153523225223142453167917066608182091379394264685579641231\
835561600000000000000*y^93 + 693296290660787999625877327460141037451909991873\
04170381856112191121892213676311056123408675632106586010855916638117019667525\
5360236935581300214058726599232000000000000*y^94 - 40995261581881395018752598\
92612534292826771220023356153223852440265098878165159049055176799980070090773\
72091417305605989086017376957798878745232744831006464000000000000*y^95 + 
      22946258781677791439379612652964109168800755719223579631544827580676835\
31967242930151016644687818125875965125060063013141150351326449963615574350167\
14453932800000000000*y^96 - 1214050854225826709621536370727684347259064727246\
05676378474657075589716358616481294673019396123497110749723868411526956918532\
989558085333457776564922959398400000000000*y^97 + 606221171602724055429875594\
65791693725131389843694579593701363237057011720072199214940873218708196161738\
541033747792406419099471702776474269533867512054675840000000000*y^98 - 
      28519919643985187346066801461167705291413617557137981313969683914929322\
64166978522158493057192634234416717586316964818691743572905783684486191625549\
3610338560000000000*y^99 + 12617234776671282679514581082413855215104521005549\
75644388088553700124450795057111351808684008113168155446486960093577128412907\
8823638206474464183801888652800000000000*y^100 - 5237997414787514886520537331\
84322740756257685900665307389795574609362024608946008145631645603592378419447\
3051878127600371079040114847055456644599295244451840000000000*y^101 + 
      20358016201417618769248629356901144020338141859069660066248139524639598\
21763901816271878941114550511955215202243326597799561439455618861842176851166\
443709440000000000*y^102 - 73882155180948217052553520591462003451954178614013\
77477796231364398049082957829182114944137359250269759437882617041247311886869\
69904477645473808047976913920000000000*y^103 + 249633723283614598527557367068\
19609116287721713017801911970319228480541117173888337830689146416568227156508\
2418808014077699932202752540270626635759223662464000000000*y^104 - 
      78268681347951618997198056497067835960486357185510554206667001438539799\
69219378994037137741996667599678046595929684192293238985775346985686375980104\
6494208000000000*y^105 + 2268608601336422701703367260113803321057922993428887\
12309448009280435806266376966754402128339859231926320598015866459267805908292\
73568090738517540815644723200000000*y^106 - 605267944664071900513035235903173\
87953251046793072072235429956335719841896951339381101556773209874577928658697\
59539384610238359173766300567400946483163033600000000*y^107 + 
      14790875129028167780798389688416321134960616836128254742150768216721316\
84759786823978072407944357340936210347968484139286165582621474826341481021780\
262256640000000*y^108 - 32914143380700337105340628783440105557980352307547313\
53533568057178010075271027552187304578411552769647437582233988281600234290753\
10237098878995824520232960000000*y^109 + 662442102756251566870127928512083137\
71182611444883759476744969770182524632912814481675697617896894768479464619988\
733454047549868569449864227991147640990924800000*y^110 - 
      11960390851049057337724735959716888094649931976335708516411593678456876\
29494418534648948604201026000315983755053342778322933949784664522449136286438\
9636096000000*y^111 + 1918087861050680777361168707489741206161810397089629351\
46348688293798033933117678948180893168563425168600181917744540530583652157645\
5739305611382826618880000000*y^112 - 2698855328732514805748261315293725968710\
50516096624384271277133290024549426899131522657319070825759903169282935606554\
861561774932112072862507546960855040000000*y^113 + 32801640239973959537285927\
65755691607325339708008289218949059657864052174488719272324077654397148398000\
6003726361462544564014145452861813197545265737564160000*y^114 - 
      33737802576511835782761625237240856214259842042330794659623015716581283\
90081654524636208631778827634511279875980656125157906409385459908783144037021\
777920000*y^115 + 28553747871193418930734333532456227211470307581205046526575\
69231399816601921816302979037879828585659598762344960473101375204873614206598\
18261640267563008000*y^116 - 190923368481482221678459031869970867363546927376\
77258843266555661325206494288057388739345696002611285307216323991787699673573\
504436909878087790715469824000*y^117 + 94564545603642201565600112639581719454\
21341350022012819758254364129376129029535085742763180585801967152759810861798\
31116523751195925744618331112708505600*y^118 - 308439367284606971817937372917\
57882819444142185099414854712323907482738978846893808550436706344196593862935\
045130660262570598542515267233781959714406400*y^119 + 
      49693009173631123237334354525609922320215562409326835043703188517611079\
46591999558044237024911009451233472868382161931191929765183015276553760176209\
92*y^120)/4969300917363112323733435452560992232021556240932683504370318851761\
10794659199955804423702491100945123347286838216193119192976518301527655376017\
620992;

P["E_8,s2,\Delta"]=
       (111569870419970484988577533986479782831431295404243856117644907406882\
22868510826931737559969227463297100622871334701792438984700768699318205869398\
51525513990251363814281731217817600000000000000000000000000000000000000000000\
000000 - 31141052897666360852416514245245930001599800682953997335440563062018\
27877206971278182063126671452140225523976424138902745298346246235794168815212\
77764149928654005172004926450460262400000000000000000000000000000000000000000\
0000000000*y + 32758628904851152415875058817620932108971237227023842660493672\
22173379890621127980945076768086158186133404077580310512757897176160231255738\
35483230325804023659792847114416187814885457920000000000000000000000000000000\
0000000000000000000*y^2 - 189170710501411395026456703135898522102962958356590\
84709993939769529469898510078688706898718632584455178610592934658509848108303\
82322130135553238054584670808161779439385723478955456148275200000000000000000\
000000000000000000000000000000000*y^3 + 7026679974865867185438566520593696897\
21659346073588899626642155101279742732009372826359689509440266333268506779187\
54745023873199027491170715035356598066000865905762872182403110627250756648960\
0000000000000000000000000000000000000000000000000*y^4 - 
      18381195572358970997806095183997712141514393956660978462514445627190954\
88316260185674816105749809030582702515734975817447250603414792656968447858375\
72949794588959851924387081713151223594483712000000000000000000000000000000000\
000000000000000000*y^5 + 3595133753430429700752683326871116253142865992057796\
73515470580869621106697370586720748467004426925867085090746451933665573501904\
98319217683683468040633329030759465258519651901284035774640197468160000000000\
000000000000000000000000000000000000000*y^6 - 5486062635951114439875880645290\
36256400121166090392580882935924952765333737304313257398338515862403401062695\
66180759883092579016206142943210968734218473831284924270830150668073695809007\
58755297198080000000000000000000000000000000000000000000000000*y^7 + 
      67418541129123703231501252161516203534709907812324332341780877195536671\
51986071377896473970118295172252068049198722091365973797151258268563319199392\
90097481711725211256530861485532204217471681444603494400000000000000000000000\
000000000000000000000000*y^8 - 6837099316140964324875384523731597448343686719\
89274446082841938027249164793373995560433614161065378254951156054767560835030\
58838692292862018689096027035567604271013471614632403058345878832010167326448\
025600000000000000000000000000000000000000000000000*y^9 + 
      58333491285968812259917007724355272609680356732837089825052948618749364\
72984379210699591137276060373510605858920035245968199375562665084642319095499\
38284016274817624720615624056646867875730830378958785504870400000000000000000\
0000000000000000000000000000*y^10 - 42529147843487471683497383397336494033928\
77010624518881915417643499762911365962155756628382980313021483033745973441007\
63214934849146510961791983055801637139298903327184322959131865241860975351509\
222193553735680000000000000000000000000000000000000000000000*y^11 + 
      26837844282084203700531964762807198118666157030217028358451093685805330\
21378021774049119651347695438238376112646630962130979629385327160005065290506\
78791209863489198823095553460379979451102275629788856900743331840000000000000\
00000000000000000000000000000000*y^12 - 1481686889231027005159969699101094580\
08472207730559106656673459185585342210089581660551113267875061746858090200907\
14834692489058362940966055641595020882984545236916272676339717742905012051836\
68156510781347750477824000000000000000000000000000000000000000000000*y^13 + 
      72220150808354800350597744584102784732519201536734865995704480567557529\
74439033427388911831466631373253440275545876170837027033856491058469488330936\
86718139119971330228841996752958566913958757159533486108434528993280000000000\
00000000000000000000000000000000000*y^14 - 3132110229296848060839628115635328\
05006677857878139849231007990528322190330002944607135877835460224357650773985\
55611557732557734598569758913172691942857316037583004869713554353032455450185\
12779941626394620091655258112000000000000000000000000000000000000000000000*
       y^15 + 121681579959561896906939751334991156726216781954156319096424471\
94814837838582234644276192235128273357524024823516351452930571111081800309250\
97595491009107254770409547009726516017661355585404908747839407245204568833785\
85600000000000000000000000000000000000000000000*y^16 - 
      42597785074646134383209457657258063984400933071958322174793027639421158\
92537468639031079034692655536517086332197539660896411266232924518434031998325\
09409191569816613020552374534860186530263904764536129353801983418517422080000\
0000000000000000000000000000000000000000*y^17 + 13507846191517011313497184336\
01199860559396807666692664174143024527737346104092006085863961175103839734036\
03806185728098643099729502894375467223429347025984508957980769923282417501759\
95363396662125057399021776676985554914508800000000000000000000000000000000000\
0000000*y^18 - 38979150565877684996316567741223532072846747300305069972244930\
32599781642452269143514399098386519121362271421141058414343799735387150080561\
24288896615974172003609277156356059414237975651397922633166864628959830751141\
3193572352000000000000000000000000000000000000000000*y^19 + 
      10278356592895126911673387104557309852765519377098428308993019248369475\
03989654924390910642726376781569318864559491077880828674672565596370802367144\
92013979736500645924511799798542453391428416302211425148729902393485758867481\
559040000000000000000000000000000000000000000*y^20 - 
      24858643699637661652201503809780366637438987249794532867182190941664264\
72571343608167647872298252211118132722088607263923891391227082549904482894247\
24619164616250481006087023899127752693800918583717411247872952904907997653132\
9024000000000000000000000000000000000000000000*y^21 + 
      55329448820560195452562835984425460661591428733392725551074974059619766\
12864073857387312946678928054850177465230992277415755850567176188787028466613\
70730685297228211744332133024668390864898784739725425409303695793834065712214\
17984000000000000000000000000000000000000000000*y^22 - 
      11368144025139455723435418351827701197670720791143842883189613671431958\
42714445654183961515269060709476865054416494740610329047397160288220724065936\
23673150010503197835503052462425880257151213310096636807405916335966185045887\
8640128000000000000000000000000000000000000000000*y^23 + 
      21621709725481497679906708023544517498592030291579454080802152046049717\
88303815836487961725426385244543280812089042688236722315576995171934378914873\
90638619588251492477708894992441942422395520052543591417839254621596703528427\
13318031360000000000000000000000000000000000000000*y^24 - 
      38165319171921173595282705771179454409267288775350518325227142574870026\
42447268458016552610072544193315913874274594204211772454426547600311782542602\
94914117090072170425026382348495383807605826024627401876505611206265001828928\
427728568320000000000000000000000000000000000000000*y^25 + 
      62668259767657329052191870523444295249012251252459122171512257495978366\
25282526199636335521051031699030209510908467736081846518606885582836066850029\
42890263829124099805613461443066776604824234092732942954869137862668504747741\
5140980162560000000000000000000000000000000000000000*y^26 - 
      95933041456581541938577702030519952257370147569496211957644040959344631\
84019449941991652923791227222297259995416591823158926249020466307205304112038\
19818608075155284587489061972322171322928893523587056559605823365292552814555\
02639822274560000000000000000000000000000000000000000*y^27 + 
      13718346237148365492535896631133795836928625428584943127632183901098806\
96246269003783531510935184503244020790420736355804636233549564229983566980078\
74014803095695207069428061496542099436279779560680639575650029080548104883533\
3854910683807744000000000000000000000000000000000000000*y^28 - 
      18359292489826524177217756058592742932579754274386970459429163557370634\
42857685615461765329016648256054249287055285081033771957880140796331485966898\
92729999530415172538543336623378417051090624240289027553763432147436481008376\
88324886527737856000000000000000000000000000000000000000*y^29 + 
      23034633784327533389735749504343158071653832102474044729328203616515729\
15297101857939641660848752618558335219848900288658574312772446295105754837454\
60246787759431988704942856711570176018405839390934430526171858731947307311735\
355509981887594496000000000000000000000000000000000000000*y^30 - 
      27137935048743273053438828244552314365203181311833940473477124035905098\
32304103829428774672116131883741757635806298974524513015771948350535207056063\
89227053530235175623601480690555887320979160015401032994553363446985262573090\
3855920849411375104000000000000000000000000000000000000000*y^31 + 
      30067301611801576892430678867946817039931246047877973713096411816635690\
86834500866797803517385233618428209834424933257677098825032895965784274378551\
36864549689428192548291859055853118436318794655477494551803076798998825278093\
62908805850263768268800000000000000000000000000000000000000*y^32 - 
      31372101338403467645954494489370172886782855912996329880883459193192959\
85602704515750393583887871295107338430792022676899443741950783617697658435253\
55238548943217064445184893791170924262797197964701713521180740208845720638868\
979388208929946206208000000000000000000000000000000000000000*y^33 + 
      30867006097622441861902998684433715482547768268251882738588921164601096\
07766598902557209246385712907500908993128741974366471797647640408504914526553\
68727333173773933732020337634811864775881501640608159845107758589241008048624\
7030742153799385684639744000000000000000000000000000000000000*y^34 - 
      28673552555362699284887503119471639625256651014037223696564446343913290\
74471878382509950890114812680298974720860003154342940909195580517680372341007\
47235011770450886752243656991577103644432396407545450371617095157749816192089\
99094443177609675489148928000000000000000000000000000000000000*y^35 + 
      25177110479457295116549489498649139616014017792044900314013414558971700\
83013746449642322729209247671326008214254354815084768528557919554921077174056\
92177662444889811130631866565801066569160882591428481793853799990866157076687\
313932240233002587135357747200000000000000000000000000000000000*y^36 - 
      20918877498970933766203055747294755804876303855116442195949337993413127\
08957978552441800583380830459147346997479558742448715028366611478924975218880\
76785987084031874907723027181577708923655569843009373070027892334594939581454\
8187596079544222469716547993600000000000000000000000000000000000*y^37 + 
      16463469408659493181024091436506514955733993308386429880170179924497575\
45523927567320370301473359909265525196077824980490116089111026049217551335028\
24314837018276608049394983469851839179164706842636386011138284445257284311320\
67503656527301823396150635397120000000000000000000000000000000000*y^38 - 
      12284878522016353331376542365309793377913164009723595775331750376342166\
11848204795177869873931054864577591044094589334234894048004792221900998483191\
10013001302442801975456676191748770770933423157472008177456930999140788015148\
032544980988567976065436095610880000000000000000000000000000000000*y^39 + 
      86991804196017430612726910346524919366712545608646347319900693126769790\
90447265592716423579926398486945416966944547037741665016177433044494700471368\
93326888799900532928273024831908497696009260653376025564913612560714118180913\
603125377834834677387927973003264000000000000000000000000000000000*y^40 - 
      58507592748977906815051880678821320520632106885824791759492871981327677\
87505629610916389783597338182898513041828499296784476836887100959402633895569\
50399008592453417757955802077701248429337268528021906142037246902440840477985\
0435241839928603585447601540956160000000000000000000000000000000000*y^41 + 
      37404119115631092054533682141605810681467463622147353152614840315869576\
47762084355765115369166957045726866426683265399871145565415558878321187364775\
55270772428834547278787893078451121856100424503736505029022961199139294717523\
81582513689704254842044560367943680000000000000000000000000000000000*y^42 - 
      22747127200296297112000263448022100817274622435046368643431075468587688\
12770067174551231822311956751804334860400223759280629836613738072756792658959\
61661867615406056012792499210540375752822841702852188388759856088562760172684\
788974963230205082395797377851064320000000000000000000000000000000000*y^43 + 
      13168645312757813054806739898742688765167092948226760591409990243579664\
05426598219663582282050071393778094927740881885000627279933501456189865002721\
03624425779229571525450749195301447276071066085710381605088379835166000102175\
1686835287702350303014911842002246041600000000000000000000000000000000*y^44 - 
      72619372363243091414968434688434566518932548044059404240488112708771595\
33840541298405625815380462728626711867104557324776585913785827665302726184114\
79556220928313792240809371602049004563540498712794452934458971163020848210144\
5748608670545343122786286385377784627200000000000000000000000000000000*y^45 + 
      38170955597398728458164205334668371782342585918723699854104723478833126\
64573674343613201215791878462277668967033076170117243329680371956091294444154\
26838540692204080551346611416424194885654981189962573776699117136131270852271\
43607653849359122686647508368276628439040000000000000000000000000000000*
       y^46 - 191354536941902763513162459671568017563919040210720037407567217\
98539958627627368983822071851122882988489887893198468750902787987549247859876\
14566550643082561358876729522906196860024441526879858436700726970267763727181\
72636406663159259731025930202894405180838767493120000000000000000000000000000\
000*y^47 + 915398577350937146980552066388651023768176198326399568543604679237\
05476249512533026395346004182216179974667373818083106681389967523319951170029\
21043057723354281510667932545075588092545965765979275106974392849774026162772\
13698871869266228654965233632501922890023698432000000000000000000000000000000*
       y^48 - 418093293622894146279048497729630463959167698893736936231165106\
71043155011149848800541733524113026187502689803131925939261503801251733627627\
49785856697440923688221164939652779138857408654972707731606959578136900950840\
50662521946257219959662160700308661157723655425228800000000000000000000000000\
0000*y^49 + 18240606526225069618377473719370401520647802268571024166475414963\
09433110490294360624928785151854311470551545603833609217940298879421065536608\
58876074301669954042747129245537541723039896578144244305777373545618535700844\
87620372226255585271549453622529171728464907075584000000000000000000000000000\
000*y^50 - 760512718923161861787329570075084381342132765976634684158214254871\
94211299160994100335847297145112118704764430579206737758637215251524434230101\
98075716950682920149435265325728286977784090954106443777608877308484430148849\
88607066518311086097485689407273013861910126264320000000000000000000000000000\
00*y^51 + 3031515450213134490074299271562118737133873108414207266625710490461\
73807314591640983873857301856979971522624353428455685270692711863178459405330\
11530551332373301229847912985186974470221607565008959846454082834721099071583\
90062574798991966904966108324583140068429838417920000000000000000000000000000\
00*y^52 - 1155770371729656911778438397391862660501285070434411814174805723056\
14352558424907213584572351376196495641674195426666128289322775540648977023518\
63364635272319126999196946191601657489094673558365342080830540729601411488002\
72220966440727391270701751685570563708481190232064000000000000000000000000000\
000*y^53 + 421601343323121066852911718175266736531739757857431536201191777873\
81023422104051286386088899086272622334296749905615832983041507115027283919447\
27535680493560888724130007188241240079607039834963343389005287867430195572293\
46130821388045597954957679829460421319209316987699200000000000000000000000000\
0000*y^54 - 14719716950289472074951403272558662206278206368211050652988988812\
67010287213453330583791518366177379135293624876137426259709522468389026720092\
55609236824608113924216841855580450646836931161003722020166502887319691174611\
45601480607615750041636905291334606396440127821840384000000000000000000000000\
000000*y^55 + 492040543094210086238884036619225062643411332502271440684329642\
59625947066385152764971607231069089207438937599065705573103904228131496201157\
48140048862991140069303437320606294830966645543093352791111736605795439109852\
11242761697117044060493001385355990945513213084271902720000000000000000000000\
00000000*y^56 - 1575186602359895746247302299563998830506320981295278217906429\
98967399224044802655287953523545818949711546597604965013409030719955219783645\
93595893014342703705384517382607240824382929015069515050433017835423594460877\
20768859061910891110001537369394173658861275572990231183360000000000000000000\
00000000000*y^57 + 4830672841377898036182924140698666744250296447012805024948\
08693263354023540072290418893238254881804803664084671800616762548903292470300\
21850310915066728141403329935263399734588911015748414345573808956476367400638\
64351157937208008602373422277036604611395262365710473543181926400000000000000\
00000000000000*y^58 - 1419488369585821537717556269311145382748294253781222631\
62032370400860774069465022037911860933968307075450675365594530896741025157886\
04671093578719317703539138656635014980766779170303786538633715204358026096219\
06718333785223716588641633105144079044681772377654604579859584778240000000000\
000000000000000000*y^59 + 399758977690653090234978793248194252782527098311795\
09848888668046275552463595721428001603217841455018294442209571702875530798832\
99937128031241098768027087221021663500565927527401618485533795904269510114901\
44521259234754618897713141022443985943312563179602801998600172091190804480000\
0000000000000000000000*y^60 - 10791703286189679508423696912976815225812086226\
52778873135857228578493948192376676066104756238227103685368716254280386915902\
00492143313444832458365952536635706215058493873641182782341262502659821743688\
57060584167425854706679235858033323852841338898618553882970111264793068306432\
000000000000000000000000000*y^61 + 279305898634479114864879443318689272016304\
87405684422893978705250248269093555845818813711745318310699338162527093545876\
21866945289278040908498810208278953327299947993578395082707998703850578305903\
94753462187431423058748871476674547847715350983804624254194545407027473932260\
84188160000000000000000000000000*y^62 - 6931565899995654287388985678154359061\
30307106171230256542585532814292997185718187776885846398823542061697534426957\
69825056194892267298767676481293993024322794609741725467558111390858962186198\
59052630405550451021052394114156239688671928671253617312305599932825275814514\
2346020290560000000000000000000000000*y^63 + 16496675555006664239439484211812\
03473423084662556999710244801305792885172269910676594772953630376055345964004\
81287594344410283948197942283497200629275205039440797736811635794999202736361\
67883384201097453914727850954546833396530396241667246268376711015963424323540\
0226361986229731328000000000000000000000000*y^64 - 37654592065079251347443205\
02503628390007867444184977521094615107114813517765751838760752277101784702250\
00993370965856981591559770671626078517874879409540589510094243042702856110430\
22987374630870798098382205299984324273283234797434620697828072079286866702081\
0647647184387550253940736000000000000000000000000*y^65 + 
      82438184892548660922319439596037491405669347819593554348647888962690171\
13972142610647364912520294452511547563737814525511327109891477048735649875483\
01433925799755273579009855933964197824116243436188355210978428150967882278247\
78782645655135700353755202732365174714522532930058547363840000000000000000000\
0000*y^66 - 17312119956168129080558936706960040238834005355537556393933188796\
68746405384117718309001808632946542605980595070197107924646525688868308165497\
91458934304412334312888185229010531519091503051457694204172783320221934622683\
12183857135941738884108919012189566626794740455674946456075108352000000000000\
00000000000*y^67 + 3487350857758396199517801680825748682931378973025457339493\
73066089869615426172823632596870008158445865234643778526048930932388810144052\
95036878306365566482246147720621849071079291797038937727368039629577448680594\
93444630234226430599324443988701646951260359605603746417668263373281689600000\
000000000000000000*y^68 - 673855059704421339041242406299768583024899558207004\
75169210591607101207869050081197533576678252992663271182750484060639102318593\
30734336462171630877792024768034542828151434708098050193847995214270765333004\
85201813591210955018374226747690097284703668470649069370289546607130663599472\
6400000000000000000000000*y^69 + 12489764907353296383931278933089156716761989\
38141316637509946466052725318772517258510055920055356447890520055182483963363\
42066520997431741243475341250031112265769880033782372015450279070477182614852\
02080524882857704186006640128893564430652896647775276391557332969220001120997\
190277477171200000000000000000000*y^70 - 222044386200090697809775530413382738\
37053756720294459703281591406932638233787583695566748603009659601104683021660\
99110892673512372348110277629818901062381196471661870570192004643452488488665\
27138577922565878756103199352455962073792513154137823937818229321192291359076\
82621887492348968960000000000000000000000*y^71 + 3786108958854747242065536865\
99815266867070677564469764067383895394211534510811979721655783670371842357628\
16283383114782027686342267800910757595085174930877836188110409597189246713425\
40896519066011427360536998055118113258430224951660349620688541902011651975802\
4612844315603540267373690880000000000000000000000*y^72 - 
      61911755985622184465072642438578865458147768638753654651821424652481018\
57561451263748058123583558657246612078313879581741863638386315069578867236918\
67284477671013747684852998964286363805927528920776886853452329169847446724470\
89217373357774270449405903080750944256334533023661748062781440000000000000000\
000000*y^73 + 970794663474022945945179158952737122011542304459474376947857884\
96548908515764249585425055239026690711270489265492687884220500180262389437421\
75811537418955375414671922447669057321122311639147354234481023069778412700815\
67075593365816258126978235799398919011163380062835363745002563519381504000000\
00000000000000*y^74 - 1459458309487514790301639920654493959155821822286017656\
93359093328437244773176989340987523809167419866399804146552798645220673592952\
97899974124687727883237391792326220570608596586385143960368888156703617116548\
53744608796064347780184841470576262766032633395450152295295254587838479726542\
84800000000000000000000*y^75 + 2103244415876881751086700177239330614850634019\
05516742778773597336598413051928667231433851386008339470939556245698079099482\
25052833578514779088935703142668626523410942769744888981929409132907842975406\
46707484444791722736858324003482578765254892716387979789989310326349076874443\
87645620224000000000000000000000*y^76 - 2904909703812684402005392292236581993\
22742739050753440092326413095925335507727342518328027691012798009879132140638\
64073807599790671322722492293617054070935131544491843835462070114548889126998\
34737059584501810614446429957937860836832555294221726228329870912287257912368\
67361910581202465587200000000000000000000*y^77 + 3844309862103250786976564063\
04709369610669121736292012229849563937315412501627958961091869939785131457103\
95363211499132304294239844325868139591080253538298778868771249775055121862902\
13374335258959470467940165328187912170515009875552472564459685736666754544657\
82855795740564522675136133857280000000000000000000*y^78 - 
      48733918860562758957954880287872071739819728967968534987309046534528112\
03867262858068155503718931232804473451646519976014601387696838158813286734069\
65088129365519433615088429595821350943550995135832341300098841199495077253872\
31289025622638249456121646138021662203105030629056999160054546432000000000000\
0000000*y^79 + 59161818631787506796579797105104040185439191471116325485819089\
98624784108575288827275668959935805689999736700189884771360512656104570929965\
92993654869797580872650894245739238562095759767052378374604700407734422350292\
69973693196544497809968911782757853045411374387845993380497646860074640998400\
0000000000000000*y^80 - 68754939465972230992053558493101825009038887851042751\
54671493964926066583994759188977841616864112846458518413162688164307245144339\
90691386521541362115615160944412899129386983570715033665292520092692568645596\
36514013972864347970925192868474881779539625855375497694211586298296505964911\
6569600000000000000000000*y^81 + 76464104933848095901044613814669678109212066\
16011706988111190304903337764763714811221293131530682708189278147424615031510\
95503039183055233078568200177622441615653296331044346457832028012703424479763\
34979615063681991780887127690354472432313505696646720570521402482734340843605\
1412776826961920000000000000000000*y^82 - 81343891830249053567880877072402131\
75679845489579940350029423564989417621658783685824909524821640517889571136734\
81256195255011077275072273381472510193121038445675098776108260026385627629893\
76338509833821632741956001731436254502644063421197894727177033467328088267376\
7435007845038154210869248000000000000000000*y^83 + 82739026311545172504417670\
22358396369667700371763105102512617426530224815403160226513234221479575359111\
91281716206227268910764265451540356164467184520715900253637455657571969150373\
54884801874107698312476443591196289386938490449109966047341239017815496527696\
1390551529556539524285487338655580160000000000000000*y^84 - 
      80426557941495746043325498822005267345404101974723111294006397484236600\
53524740286817242338575637822405603980353199878890916391729066738468131009131\
38007672845956199157630565711098849098678790447594235944699060728117287901760\
10929484594097722319996633924451695038574639734311420968482679816192000000000\
0000000*y^85 + 74671929656120117366724275563713901834291872108838832071098519\
37422417455527361956001145927865026246354006663464556276663201609043691916375\
97638220384261467366491129180397297047943923456337754859525391093141385480293\
07387426842476189155703323301960275332415570805948746159028541287854999653580\
8000000000000000*y^86 - 66180113228713079907792507168395535575304645429053590\
83716673826516053108790464388837343725855342956512621804088680534086029951159\
24823810867756534125025711157268177381024483487968412815140058162918896558441\
64876079081229028316519545647783965630315455702116721651012812083256134416290\
9235707904000000000000000*y^87 + 55953835778789911399143361877554303514952339\
92346001493031981397287572406751071359733867054289495945593618531703510700228\
58310494350246335206458629862169859672583046754894940119414932921692405428403\
86726885623152130824002564018380788786511527527915046231601416884078266163484\
5531932818624269516800000000000000*y^88 - 45098190603689677957954765272787943\
80531762565955449936178986708681898748532047404099204321483933864065853253877\
32367217594736190515398619069157168288050315665340118984466715638385986414915\
14728093161565892637719443807656432329086664308548853692190468343230847857632\
4411427472899406391917359923200000000000000*y^89 + 34624418337591887901514696\
73757879159565057411402340131588333662445299973214019245951494927547862889769\
41568070370144057214079299172180997886547875469636313830596801100909207874968\
90349810473720680751891934235625825709006073859322330807418034270410640553809\
3018329722026815030899210293785615400960000000000000*y^90 - 
      25300978225858514275389435811435124132978672179455740792043343921195118\
88091943602220346607816376656739594144676248864197108609913421147920511979345\
27076521934429442204303684657241841693750204393880554412778537674819677196198\
28606618120503708113070852012709391148778381580298232693983386680688640000000\
0000000*y^91 + 17580381668154913800824422882670353714712573748396410045340370\
83651749286201139109933926591473408911939359301193266488897727226013929844862\
79609373725030105089912918148262883225455776142457399544679214947594413130744\
99028698723436029492421821997230682698489326335003726342537594891648069082808\
3200000000000000*y^92 - 11604444077181698475977973669085744031023285767050380\
84603936238914424728655569331551776622158751038508022573045595261336675728833\
84555672582924306005012622523301999210737472358642047468490304174150509351851\
39834884241241745650709832968448770775728487065854081401146053943170475849871\
0860385484800000000000000*y^93 + 72686688357767160392276201964558838246259798\
90122121932737788170898885042258468387807685523072626986688052257945656115604\
20073105400720650210708726363878500619815674144076842808933593855859643382077\
20883942747563063986848293139715151924836326555633570576413568670315859205468\
949565177118792351744000000000000*y^94 - 431524769142998816335053313941539709\
60413544417931701984686136950016838914820955461551029988788006553671145379236\
34439642422686414873781194145997021736383090341717128838069763237652461235012\
86434158790722149077683040553054068170438853651080940280407969961078231734015\
68388670850598855014768181248000000000000*y^95 + 2425013516595911977781815509\
03427451451935561653311100363104576856508553367551253891293000431333704075950\
24133783537240402920821312715711666266127276354996099067145885937100965216356\
22210788222857879137099436392947028783888782297846258196135239625353360808547\
0336862358913212574106745948035717529600000000000*y^96 - 
      12881406268143722075834343967376936219358944714923298267539795494447101\
20953430281397673540686500121674864738986645557286399283876233604777264571008\
94965642933719246577528097139405012581175285007973212346134278269470957322953\
15345690940798072555143962127211191119191009860310836438804326660230348800000\
000000*y^97 + 645766203815002199772530941904880658482161659429436500677367832\
28381637606159964140003833237959983434301396388098434203914123043923887727920\
09909389092233448632800314388981807556929410209265496010732664181821008750864\
20578230040641331065413844722257540178347174190295602118295250100318072836456\
4480000000000*y^98 - 30500278784155114204849164743217401221525406039477888122\
33251402427119977981765562833615672092160750591360957061706170698300953350970\
69409888302111833772674501416460661328175072792100091743398218800294763839679\
44528518998190432328294446823104257619999428898874012118936686593206349919221\
77711800320000000000*y^99 + 1354641213982045361549239749404741817726476048784\
91717072796793813634375861606301823856812304873303772539589654665615805914149\
09283596270724195755303482307627435967343114011270591586498361691923920975882\
11566699880830017897121169411729190994399272879580043330660009318823155950915\
335352177068605440000000000*y^100 - 56457686436925401596595863426041346526915\
10367122231904365507075183382541983001798031290750218278092371354474590436052\
93591028445307141877797308420469268865289795393546876274266738845057304547149\
71799205111334098821558944557829932661673639671001686628373447761955205543169\
8339057976246932267335680000000000*y^101 + 2202844743926770875494908604134123\
63769036927837046328635105709972925660496526155354048068969858179957327440179\
63246252271801970854180290544740344692202893407679155763261713178440676787456\
03023811012714869277063772007599170076944868281645009394389297529217978836021\
71666520912571464827980207882240000000000*y^102 - 802548717394722134128244487\
68867333161053688775000806501433471491402121550651567147576222962798690184313\
56519427076405473943618181025796829776556487384325703360492682962478353141766\
39038775562095060812768532014930123480627009786491553587385937076065883153570\
63628314921458876402900756945667358720000000000*y^103 + 
      27221443506859272284377890121692182623327161275933903987701832279131509\
54493171052991249286156784457819315643033307963586875404617258868023798817311\
14923241690931947483588666109667136752430248020153772578472067639529562135421\
03314413285927218727870483471022539695115490789996611173519811787358208000000\
000*y^104 - 85677040304381644022656805847023972712818593650038081062692133373\
00371132441751851240093869338911226029001894490050874101584988889446144804170\
16139271755297277071581476562742617162668391877809250302580750425376888878856\
51669995671007732041216227315517653833827741810848010318113128666957831208960\
00000000*y^105 + 249285443462239610102599920096681337000618464109640524320371\
38857869788889671741159379641015880471300862065999928579241871527713328584021\
16568451143130956253189387483706977918718824120768558072646949272976599513934\
88774123585315407565028525100975525799503871431236514552213613293752476471436\
2470400000000*y^106 - 6676335789544630429810018310343300440022030296239497850\
01153124110458405667750551588480978348131133136070390618936939065137923359801\
95783495627558856231136098568746681085928006590119743401828113773355662532385\
83024079193635636294207112794532898564745077589057931058449968444176747678944\
95048499200000000*y^107 + 163768230163367371280722694481564362564875050062406\
93497922002079204880008463045369142984589299354689731805595248015908541108117\
99073345963002820869315779539140775736086475298458252170562537134169000508374\
09915604143115950853540577407933519930694608892048442960942400919722277170835\
734351352954880000000*y^108 - 36581007429893043654874135810320589341517028585\
77034320151180213321126045963196617762286311444277865924930389604279820409820\
35010753468706080808165619493459903630175290838418994181600713577036485676029\
40740727152585239872047334099430980679774446392446550786289587564378650645717\
381835985906565120000000*y^109 + 73900995623743392379284134529275486839121301\
54277555088197310781109054643922521170755943992997678268529516480916047027096\
35347730932899787966167818295921246656667283752638505913037138572656412327790\
15605500395451635885072331004383119498410801329072534365825733350762761410239\
03356095368350177689600000*y^110 - 133927216240000220090679047371707821659054\
67739610693659760591657218811832491317165566251875994584172073921735633559104\
90311837387037862363506446754979253396597043825494701533507148786631949231047\
15742500374235142509106334732048125231744523841166470508379085326216063663171\
8052530456251855798272000000*y^111 + 2155782009948765671014527038546320219480\
80800652611371644816131968455282355879791207422612099640159640343279217706214\
30149844422464084507381351610998858059007746157124174366275006919061616825806\
28042308687850777944314424187095132643192140204429111936019269070654708167086\
07337749882800671473664000000*y^112 - 304453186500356936773437767806954476686\
47655924614128422659882387075220920207010848303223646503433585064143199705203\
48467653494835234562471591910828734995634400940957037313223809772430486937106\
24924682940310936416842958242251585855477205735343933690532936679366297246562\
16235721436021851795456000000*y^113 + 371392116013989568713919799856148813044\
75324634976105496398331426429328896345832899106978741903944670589203614514555\
55799002138180355979416174399841119955471925369723363754936734381564060272254\
99504492206314229662753079873025420331763204456287600718101118443962688832261\
7428221993031413434654720000*y^114 - 3833907920503758334287186126091351757309\
14270522243799744896352671939367242426756065905756522089996215612243079403976\
03990625012071204091606129617886654061945897249913933510151896882201893125915\
24010017100567917269955098925343282895889431482085365842229356649299550176418\
47952187847046889431040000*y^115 + 325662147759880773946464123727161168628838\
15752969294149370618273746556556854373781984295942731518902380229530605068408\
36479644404066985181555835649253720431406130377174842707034180181301864416357\
59334671105624261132502807571452045411003743729017557462517641182749807023357\
30913393941468581376000*y^116 - 218541533821398975515198595019505991911018117\
02318217729883542503866095771383807682020098747972392868268517897686845304439\
94812412627588844956602964076955474345467371581470942033873620613423591470030\
53496564702486173645292521130066595816212695956585177167414747416420303592164\
0907324931312128000*y^117 + 1086339045595962738594009181965493823589793329721\
82551181327653976961472094515690268861962878703464897455441957786310599438501\
15012609689204323227620941759019848493236583301650827374828915418024342764551\
08209558212975620933110002424008848244578966775571755537885659653270219387367\
05008518355200*y^118 - 355598873934364274288643710637640182506532955785274293\
17402882413759047947337472544981950340665977746760571311871752532238562649533\
46915182968197987287541722488739868737607094356127694009595149847861366611123\
79792202651477264015442349184620133424870848009105021431384251977934868547266\
8160800*y^119 + 5749508647086534112630638730616865825249598436953887850827066\
45552101327933587877789837901812134328632853134429010086729257726624634497513\
15371626530723413192196099071676659737465287972025322065895737244959190548380\
557255028349330995426954227631677515330905857425033455695533157834391765409*
       y^120)/574950864708653411263063873061686582524959843695388785082706645\
55210132793358787778983790181213432863285313442901008672925772662463449751315\
37162653072341319219609907167665973746528797202532206589573724495919054838055\
7255028349330995426954227631677515330905857425033455695533157834391765409;

P["E_8,c2,\Delta"]=
       (145921608048858046712533559800941809879225572487394064999506552034668\
88418547811487122089721039655876752447 - 357411892293555163355298242728485562\
61299489972637202026921435642795964331725238416918938856280822242263315640*
        x - 91237717033717175224070323886542482195156756833418614939623266463\
7416517703172272968143422780643195203717160020*x^2 + 146625085820798752301928\
51456353183987129065306367898791549685966610407659806325840855229002207615079\
3632507895320*x^3 + 480702123801257239922247937341094402091383183545946885542\
7143521955160809748977132531365357697440063802870859389990*x^4 - 
       6642800454093839505069191543538338116534384092499204529270965855593274\
9114384720097893649548019231177786877819361128*x^5 - 312261177168984277803143\
00620700093005089583258667368071076022683540336251774949362211818455989536694\
69592390791669380*x^6 + 10863161885372408931130775984064862358231890957390720\
916573521380832923220867641879987180255616140746286021847667623560*x^7 + 
       9359059614839435857536314138279435873946713776373403547545478756988490\
91449168625487802601362526778790114125785877470365*x^8 - 
       3113675660888997079738863510143201562324698518297459193251215462704252\
44152352417575001636676336231263257390006447703120*x^9 - 
       1666078612483588702273472036992810247520767835802239599031154436327096\
50222270488454497521944212816122265418737406195523928*x^10 - 
       1597424419934132219436500662881467044394491466776343358484996639204343\
96113156522382671996314134293707741505006441363812720*x^11 + 
       1973367287514758303306798885895749019966109329213984294545437025299123\
0201538457188397698768222992586037381110204487705029740*x^12 + 
       3145755585393781710272963332561052229936638911003007795442132476455042\
1162230246590746012559734463797697793217647103834951760*x^13 - 
       1665367499644125698135497871319151572026039787591448686029908621021527\
897241168399464412061111367019238443961301612607722949080*x^14 - 
       3276484159377456002585416359445021335192117197346265217866620483485335\
476570541679863342570367438811066917855838190315798070928*x^15 + 
       1049725525494515470945869238799767689708692414015873629349592557219324\
68414764860404235534677684078882364485541735732250988721715*x^16 + 
       2339280016893321807552481721762753700887800277233633876001495136416131\
35724222580738412942599466033064503320423914658444643398520*x^17 - 
       5116384502524887012562540018790755088735324566143746785042738535701852\
276725022861534760666541518951482763095547892603378908848620*x^18 - 
       1248015482193419318436948522778094413973608990798846301710685328001818\
7459662358811047484256776079964578294392342076045507258119640*x^19 + 
       1980184860117556756944079822583444249179106275439867438463342640932588\
25613074083748258187864405819263639801496930112268353156742722*x^20 + 
       5203564560066341067933483980275549006901740403689717034712809836764157\
66662626349643913469292401855914427573046427704257198349261800*x^21 - 
       6214289982091098962890157883753118552066772450970328809494484794060074\
027346693515053562215118851782753238727543658534984669273771100*x^22 - 
       1745295892388240908412298766945042201395417777069248179667942371467956\
9160735485277127917629779056820508890122191249526488044713755400*x^23 + 
       1608160637483651288586318719347033732857956056431316388513348368664892\
95534944205494866891975245815363310312307720274144641507541689825*x^24 + 
       4808751081958850949656024429837466327152382494845220965277485583988366\
91150251840620631930474430341634254409773740291666345301469295712*x^25 - 
       3479198734545478184576578053758588872573460156145176402481587001235004\
667054854835701645365175603375352748588917386130047992630828478640*x^26 - 
       1106319699041649340372418105115152071845311596054245702976293024425664\
8990101259888133151884076924616557637397222705751647886728535575520*x^27 + 
       6364097786453708012913274999925275655172278446085408205132741780278185\
2850835017066189150496140974554864568500367805016537124728137891320*x^28 + 
       2153603374859158003141254195535995621456846915663078864641010066737781\
36297844615400585067483659944156232957982656907612793238953185966240*x^29 - 
       9934016057203804034854656841387063978314973691177223213832976706691151\
59387454434950943412548611822943042670671827716652533445481736253488*x^30 - 
       3586519721097778781377430533237291204110319241035807679584009041617349\
704546150445863755537569492325988290547157712448140834219261937851680*x^31 + 
       1333261730022910653342044422180513674382251019276728271119953203889695\
2072828590799050594743315656273640118266233809143105238564080274980035*x^32 + 
       5157638895677388533981546932466531622596479170515439912908420833966921\
8789340890816445574158300121695830662594487829516962096217939450781640*x^33 - 
       1547738465484631970542905283030100455580635672737807601681118475363392\
47660943842696822495615666150225173980496286924269584728049668090436820*
        x^34 - 64559608625387772367215139782816387505789257280294364344387632\
00868544143679220790983606273329564974510308555399066417062608123646003144612\
88*x^35 + 1560952537139530480072807561658773508557440473613023726677065299818\
278463487515874424809981533566707255623597765560638341983067504410300177430*
        x^36 + 70825150878329405639359788338126140401942827727820897440198935\
98311111908997287685677551190089826703298245630529505681860199429803827154156\
440*x^37 - 137145882870163799712817119386608695285419963746041128840914454756\
89833042448501423347884660505587545758663701221578308691862550841764644895940*
        x^38 - 68504297025788277423621748849519513082198453765092358714188802\
70635457865070467578455300608509912540863350137325532261849710400218313637070\
3480*x^39 + 10504511024089218449515269663907845794260667263667367875057023844\
72359811216448951507828887871792559497576921771557341817381202832338088517933\
37*x^40 + 5872225144346923714620653226460567761115521635221171688114339907824\
93702604604743325018331895926605279404324407288253864970911156852498550495440*
        x^41 - 69985595560486749636710916766481082539146040325823156633852449\
67469278628960878630433828367393320447381930634176217118801984441408007281668\
40680*x^42 - 4481305579454268447606223177945217109162984278245358147850664368\
46225205017502856273023246534031078698045916011639862020158246809560228917276\
3920*x^43 + 40276242760007781981068027830705038440071034928182031065820028584\
74708939081475278214572632894696855305160849922221883001774997010598886783378\
260*x^44 + 305657274337498222747506203821500684757554077319606463769907344090\
80930059182259899277451545969689463985471390827244213441362560547018695708312\
112*x^45 - 196980088229232742866065793755635381580522553991173866602666183090\
33443615826229439091454225414673527099514192485052558228025629792253955624375\
400*x^46 - 186974783630459351108501184405025582092036623565557684246291522059\
40806803978465781066369654606970682927231537089397553151223976315915980182560\
9200*x^47 + 78756178748788875958021107223441106571767722807934605806678871426\
77536774940902001296824239388801197622771777659143060945005014636668128288301\
5575*x^48 + 10288237298901116684103872408187570837073170870660494596483304370\
63994415363187264602319136871295632412757888123123109646471769346246706807582\
137400*x^49 - 229415221744810451226130739970266072972972198241430646387206220\
76479158964957822582986811337882648851823415135452356862466525704585714013031\
5453068*x^50 - 51052821105347458753819978755506845252890471571095097053004530\
13648461241776966249844206367443528892995986197710790010351903519705670697459\
595385240*x^51 + 229048503988562605198580213778593202083737925043453093687004\
98334276358677320298029028149001258015477023318485390152571326319261976190052\
3031132930*x^52 + 22896221883626013874877791556482397830080244773199136561869\
10404966980971335251486427932759873093405074945536410413928525249028172373601\
5383405694120*x^53 + 26837409555331286271326574266295767531090180291291345468\
89508240814604142857256762363870223910446825631782369227585483474324976640113\
698662621046340*x^54 - 929737775656516611308788061721797161382425635947937815\
67799057090145217182186635077853973936810342866966558373539395858288943054679\
962404034730157768*x^55 - 247953497071750577008576534308254469262598071161222\
31817555735055113343082747347629285207222358662660046389405336050281994008971\
297227160692050015555*x^56 + 342330403817758354928146848313025155115226551482\
74392044441156873717974298701947590447423356082201571062117702446891310962735\
6804901074736654541924160*x^57 + 13918928732625236940839120878116136058771338\
31932092785460625072625704876124967802037768200726004426506230280730397109534\
25462590732278117884487116640*x^58 - 1144207675362266149144949928900738033858\
53970813299864118023195272712486031883499717775857387276523011777349252422964\
9399668021097266294097695614048320*x^59 - 61750744281495545246655512819280642\
06388575723401703582002124983672426027179595549226504361533541859057685112472\
04285629422687275594181461859713587568*x^60 + 3474340034050083470346727211002\
92197592212852395072437524111281456542708852238952916564365503759022891971411\
6059574450142303560075935610108736392985280*x^61 + 23229881369082165780260996\
89604121630437837993147371880742260507769804892705425204984468340533044783720\
406948481023554261243114247733200429284161542240*x^62 - 
       9587850216028791628483801903865793451507813099177145159585041625072775\
73315487946548699915955892558054332087625524064210706256978405029735625433437\
0240*x^63 - 76329011768605682595864627878222078563451218399757730686095268381\
63130613336660513416340605657531983407838837580721603098383841695618148663511\
267031955*x^64 + 240463806281458028062179661341438922509983768057270578947077\
61962480702532111452625182191207949337947039074021371609786673137004513449742\
889770443057432*x^65 + 222455718178346569024941548309372381550885417004117007\
64048800700485192648035749987752877025251110474199012962737254067872367205943\
873256080003961687140*x^66 - 547842518208262501073307999245774848271770681543\
19319852366998986175801997270651480889111016190817874996721728040372883151401\
266021630647707500511129080*x^67 - 580229680915370865148456960985429966189877\
22954618545808032353601723322982844739726593373133920692747357590132590620852\
006355630327377623324628812670270*x^68 + 113265451706155430794599833543365770\
94620720468226796348162100437667810529282441658534805426863652027518679682865\
2728940039366754855763350979035718055560*x^69 + 13620164083050518802283181623\
70421424819137358219778862329642037235988095926982690189766188422757606870092\
91381789624112337925331594597808557121494437332*x^70 - 
       2121435223067681486549564931134981655199154890229723096551391327966534\
56235340962038618827856905682088451547067157583701380733508797274032545929700\
034600*x^71 - 288762776314673067982117907687277902446456891860654585662276722\
83598703772571871651823999648319066285107374261025041962347944386962415387272\
5353783546425*x^72 + 35900489701728843153671475075093842674158522739841398837\
07973936367572903184974180437599816681008592177596623920296577586919987409459\
02458543155786078800*x^73 + 5541825004236888563775330001021106623017959376129\
07658478724811158769174374126488609637855655430276162791005590125894322398009\
313191523583163468585952600*x^74 - 546729298958592486355702624861989515459389\
16049199341218215887968326198101947171742361916187736487282751383899664216010\
6935634608278002663677037267078288*x^75 - 96400763185822016865589197630599202\
08430003716193156538559446251451176941938998752644866063141613843709661796021\
92849811710220894928346975367047088218540*x^76 + 7447356522769148692691578892\
72701712998490092802168832845619919238145091702661085495176434007986379424819\
983220606208933054320975978239363104840907663280*x^77 + 
       1520774129491514921267472462734295871394655412219970734858338766261772\
23642009420786768656548468777335167768774072240870943765222642607955143279017\
9106520*x^78 - 89867748464031476240969251506017654461525999062402424765108060\
50857330119436236269581489897368048029291713334654310734170572940830699162360\
75436633301360*x^79 - 2175569653231416189395389887956591276730348659330757588\
96756882586466816443276143406961752786071568613781792846237401360560158435386\
5030164053587611763863*x^80 + 94501817869622833464692464808914140283138417430\
63523872936614525930099551382473798150992767521639147001892486955554522215448\
58105372436649617192702794920*x^81 + 2820487695321373601275204594763573119635\
36629532252236780937586516230271066735292606720956347502128452753912383363897\
9494203970435433312972652520921170460*x^82 - 83892754309463800146982482076152\
80089129186047702006740768183411016828050071341311804263180356660351907271371\
18821141975596686256664848508772973945897160*x^83 - 3309752123441566709051103\
60162687051018217156966238446701231910034969080926128852695587335506765393714\
1772954735168980352906771446297229656702959032624170*x^84 + 
       5824588391691190166845151361120759664520795341366311141961391974362146\
98547283957501708897209780964624940451096977923077912743513753027081660483117\
454712*x^85 + 350925002045169762782923726723498282757874668083231861472256756\
16317400151573110797751255358136457996711378791348770305660170834601540711627\
39152816216780*x^86 - 2341859850351606955733180518413104712342119440902253204\
42103699792062296983972638374764257546136295699536640401809475731019271324672\
025293256618060172760*x^87 - 335379883291853238178719006419716267855001279564\
60923801000429494115844395675676568710504802323295695096386168224153549004102\
02780123141688362423116644365*x^88 - 1106554039439983629946833085749180796556\
96591797776151297619589428518091361929447477092699447045974620965495131096615\
834814374064828391596182895744498080*x^89 + 288012380432349530290333132994421\
69289540651800032763638067580322073811502154132741071877484153052730176460913\
45189293164217924275032321360104537340485712*x^90 + 3615416131510180605398729\
51896760689143130787982993968764093749140096105376775228618995987714826137348\
261290365675546342525309332452421723837570878315040*x^91 - 
       2213696375568103421356634475130467473381071000525658748959943350560663\
86946825158757765836966856348336312957847060482093336192097370309898408676505\
8063880*x^92 - 47159172847849350424032809420608582022852044169526211638979680\
87962322675141600489099113037997464988635252502969243609939032508752390950098\
35826148410720*x^93 + 1515257444303803745136044696811018310397339620515835350\
14205609980743879123112127616729300662676452877597937750002861292997046371970\
0018260614939860670160*x^94 + 45108566694236613764627784495136268806459627625\
80735988741157229628463997129101973294158921962559942331254619700420201509205\
48160207221938645297111718112*x^95 - 9178294650467045422367143445732163933559\
70376825034813975743339135523954276157851727229272445533917069363948391448630\
536183134405349220856010375696336175*x^96 - 350605187037672302987114048122140\
93530423265828425791243426738695084363097522276744832361725403672769490264571\
7684589113983581455941856007358187147151400*x^97 + 48798206515312098901144307\
48970811608945336911056620281937149704872763264450894206701706626302340892546\
85036880993799007462911352727161486368356045832900*x^98 + 
       2289100602322920410266045259527052563706099565496034949013578267805417\
28871476329906544287721548021806394791761848500337560929181979767021893868774\
985800*x^99 - 225293959832404441200609988575159211099876349214715589692086945\
18006665887909306270291497194011335625563932015681859816328865991858978508489\
8253338663678*x^100 - 1269753750729207797157719399646858857606353560732070915\
08869925845842619041924997157066754334819043739991963304848654816839108249509\
270296995469061664440*x^101 + 89006417177999672088597097267238619304063895927\
76213500063805332797360375670045715009251587263929834242584427095398527645029\
0048421365250309210269470580*x^102 + 5991040939341265957694191022557531834770\
98958835998637239264560205692428362420040355660533852901113674162366103069712\
14040845597043911113255738659037720*x^103 - 294549177965999046251446509177419\
18716359703023124016005122429461131587113471831236612333388981177888342947914\
018459037392348054398285629343283378773085*x^104 - 23918377347141245936692205\
93736441939600889820735411852231287002002052715794925702569597163607202862251\
2381861980315966912012092046664421788821449298128*x^105 + 
       7891186541333952909500112005673191035583263668781745236178474552973267\
04402390644916242939916457463995426484127658942224268687128287598141494242925\
7320*x^106 + 7993049107081761570724448683449783243948081766602392501986864514\
04652306787197496669648794517724043124056840963811481910885080751227147396665\
0965286160*x^107 - 1604385491574822399102272957765655960802675053381987660254\
24515415543828290181367924743646549946192673476929137758827041204345074795734\
3936772067955860*x^108 - 2198144838304361082165046241080673260117214069068553\
92181404284455353139707989017313001725470997001324039056620535181569289434120\
2474884713652788406320*x^109 + 2083693773065830292578564929201590260695166176\
90367335251486168557013520329410299687250928976798906311515714093465447503770\
170405167504798905597268072*x^110 + 48498472115340130240467844476600016484875\
72681058077661142504022093528020787638783705532114735572144320894630773190227\
84158875510634912134621588714480*x^111 - 296983483873824673975043860885546992\
69083911626666349985985076793193355208772158292032179249384099843407270858107\
51856057940737167772901242770290035*x^112 - 825947429389009749744302993239090\
28173475011280043143422476273489061652687022659357866934076509874358024603860\
670531070660240995277173799074479306840*x^113 - 57289393257391740405194877625\
96395397552632132999573288707415879544573617294235371427537716028344696474388\
155232136998083223716799767443358553551780*x^114 + 10197231526562109566272868\
08279414824001585517168010376425787919892261092780171312976066271446810085812\
3579597126348556772219529241102765875912150072*x^115 + 
       1371813590799758623795589839463939966505939514785859919555579199812217\
46071772895433787970289978827896976058017335102551910619587454622665615385879\
0*x^116 - 8124982633354296851722467301595646134721485413884657794608004805181\
29989795374536022597240364737313385782053565718966498311163056807939445220239\
880*x^117 - 15555209702599590297290125620359617913479834013243996273534674334\
27482831887665968980930799734078109371183528368255486247191771584734452422667\
75220*x^118 + 313760749597785412412452568478982369175660626069126534573489623\
08230325295864760140533891506290890089785700526052510846527708478307360060406\
453160*x^119 + 75825514486131474666342704049087405884117984633372245855259992\
24488995279833983700629023780686965105031544293796023454577529548924278681264\
892847*x^120)^2/5749508647086534112630638730616865825249598436953887850827066\
45552101327933587877789837901812134328632853134429010086729257726624634497513\
15371626530723413192196099071676659737465287972025322065895737244959190548380\
557255028349330995426954227631677515330905857425033455695533157834391765409;

P["E_8,c2,\Delta_+"]=
    (145921608048858046712533559800941809879225572487394064999506552034668884\
18547811487122089721039655876752447 - 357411892293555163355298242728485562612\
99489972637202026921435642795964331725238416918938856280822242263315640*x - 
      91237717033717175224070323886542482195156756833418614939623266463741651\
7703172272968143422780643195203717160020*x^2 + 146625085820798752301928514563\
53183987129065306367898791549685966610407659806325840855229002207615079363250\
7895320*x^3 + 480702123801257239922247937341094402091383183545946885542714352\
1955160809748977132531365357697440063802870859389990*x^4 - 
      66428004540938395050691915435383381165343840924992045292709658555932749\
114384720097893649548019231177786877819361128*x^5 - 3122611771689842778031430\
06207000930050895832586673680710760226835403362517749493622118184559895366946\
9592390791669380*x^6 + 108631618853724089311307759840648623582318909573907209\
16573521380832923220867641879987180255616140746286021847667623560*x^7 + 
      93590596148394358575363141382794358739467137763734035475454787569884909\
1449168625487802601362526778790114125785877470365*x^8 - 
      31136756608889970797388635101432015623246985182974591932512154627042524\
4152352417575001636676336231263257390006447703120*x^9 - 
      16660786124835887022734720369928102475207678358022395990311544363270965\
0222270488454497521944212816122265418737406195523928*x^10 - 
      15974244199341322194365006628814670443944914667763433584849966392043439\
6113156522382671996314134293707741505006441363812720*x^11 + 
      19733672875147583033067988858957490199661093292139842945454370252991230\
201538457188397698768222992586037381110204487705029740*x^12 + 
      31457555853937817102729633325610522299366389110030077954421324764550421\
162230246590746012559734463797697793217647103834951760*x^13 - 
      16653674996441256981354978713191515720260397875914486860299086210215278\
97241168399464412061111367019238443961301612607722949080*x^14 - 
      32764841593774560025854163594450213351921171973462652178666204834853354\
76570541679863342570367438811066917855838190315798070928*x^15 + 
      10497255254945154709458692387997676897086924140158736293495925572193246\
8414764860404235534677684078882364485541735732250988721715*x^16 + 
      23392800168933218075524817217627537008878002772336338760014951364161313\
5724222580738412942599466033064503320423914658444643398520*x^17 - 
      51163845025248870125625400187907550887353245661437467850427385357018522\
76725022861534760666541518951482763095547892603378908848620*x^18 - 
      12480154821934193184369485227780944139736089907988463017106853280018187\
459662358811047484256776079964578294392342076045507258119640*x^19 + 
      19801848601175567569440798225834442491791062754398674384633426409325882\
5613074083748258187864405819263639801496930112268353156742722*x^20 + 
      52035645600663410679334839802755490069017404036897170347128098367641576\
6662626349643913469292401855914427573046427704257198349261800*x^21 - 
      62142899820910989628901578837531185520667724509703288094944847940600740\
27346693515053562215118851782753238727543658534984669273771100*x^22 - 
      17452958923882409084122987669450422013954177770692481796679423714679569\
160735485277127917629779056820508890122191249526488044713755400*x^23 + 
      16081606374836512885863187193470337328579560564313163885133483686648929\
5534944205494866891975245815363310312307720274144641507541689825*x^24 + 
      48087510819588509496560244298374663271523824948452209652774855839883669\
1150251840620631930474430341634254409773740291666345301469295712*x^25 - 
      34791987345454781845765780537585888725734601561451764024815870012350046\
67054854835701645365175603375352748588917386130047992630828478640*x^26 - 
      11063196990416493403724181051151520718453115960542457029762930244256648\
990101259888133151884076924616557637397222705751647886728535575520*x^27 + 
      63640977864537080129132749999252756551722784460854082051327417802781852\
850835017066189150496140974554864568500367805016537124728137891320*x^28 + 
      21536033748591580031412541955359956214568469156630788646410100667377813\
6297844615400585067483659944156232957982656907612793238953185966240*x^29 - 
      99340160572038040348546568413870639783149736911772232138329767066911515\
9387454434950943412548611822943042670671827716652533445481736253488*x^30 - 
      35865197210977787813774305332372912041103192410358076795840090416173497\
04546150445863755537569492325988290547157712448140834219261937851680*x^31 + 
      13332617300229106533420444221805136743822510192767282711199532038896952\
072828590799050594743315656273640118266233809143105238564080274980035*x^32 + 
      51576388956773885339815469324665316225964791705154399129084208339669218\
789340890816445574158300121695830662594487829516962096217939450781640*x^33 - 
      15477384654846319705429052830301004555806356727378076016811184753633924\
7660943842696822495615666150225173980496286924269584728049668090436820*x^34 - 
      64559608625387772367215139782816387505789257280294364344387632008685441\
4367922079098360627332956497451030855539906641706260812364600314461288*x^35 + 
      15609525371395304800728075616587735085574404736130237266770652998182784\
63487515874424809981533566707255623597765560638341983067504410300177430*
       x^36 + 708251508783294056393597883381261404019428277278208974401989359\
83111119089972876856775511900898267032982456305295056818601994298038271541564\
40*x^37 - 1371458828701637997128171193866086952854199637460411288409144547568\
9833042448501423347884660505587545758663701221578308691862550841764644895940*
       x^38 - 685042970257882774236217488495195130821984537650923587141888027\
06354578650704675784553006085099125408633501373255322618497104002183136370703\
480*x^39 + 105045110240892184495152696639078457942606672636673678750570238447\
23598112164489515078288878717925594975769217715573418173812028323380885179333\
7*x^40 + 58722251443469237146206532264605677611155216352211716881143399078249\
3702604604743325018331895926605279404324407288253864970911156852498550495440*
       x^41 - 699855955604867496367109167664810825391460403258231566338524496\
74692786289608786304338283673933204473819306341762171188019844414080072816684\
0680*x^42 - 44813055794542684476062231779452171091629842782453581478506643684\
62252050175028562730232465340310786980459160116398620201582468095602289172763\
920*x^43 + 402762427600077819810680278307050384400710349281820310658200285847\
47089390814752782145726328946968553051608499222218830017749970105988867833782\
60*x^44 + 3056572743374982227475062038215006847575540773196064637699073440908\
09300591822598992774515459696894639854713908272442134413625605470186957083121\
12*x^45 - 1969800882292327428660657937556353815805225539911738666026661830903\
34436158262294390914542254146735270995141924850525582280256297922539556243754\
00*x^46 - 1869747836304593511085011844050255820920366235655576842462915220594\
08068039784657810663696546069706829272315370893975531512239763159159801825609\
200*x^47 + 787561787487888759580211072234411065717677228079346058066788714267\
75367749409020012968242393888011976227717776591430609450050146366681282883015\
575*x^48 + 102882372989011166841038724081875708370731708706604945964833043706\
39944153631872646023191368712956324127578881231231096464717693462467068075821\
37400*x^49 - 2294152217448104512261307399702660729729721982414306463872062207\
64791589649578225829868113378826488518234151354523568624665257045857140130315\
453068*x^50 - 510528211053474587538199787555068452528904715710950970530045301\
36484612417769662498442063674435288929959861977107900103519035197056706974595\
95385240*x^51 + 2290485039885626051985802137785932020837379250434530936870049\
83342763586773202980290281490012580154770233184853901525713263192619761900523\
031132930*x^52 + 228962218836260138748777915564823978300802447731991365618691\
04049669809713352514864279327598730934050749455364104139285252490281723736015\
383405694120*x^53 + 268374095553312862713265742662957675310901802912913454688\
95082408146041428572567623638702239104468256317823692275854834743249766401136\
98662621046340*x^54 - 9297377756565166113087880617217971613824256359479378156\
77990570901452171821866350778539739368103428669665583735393958582889430546799\
62404034730157768*x^55 - 2479534970717505770085765343082544692625980711612223\
18175557350551133430827473476292852072223586626600463894053360502819940089712\
97227160692050015555*x^56 + 3423304038177583549281468483130251551152265514827\
43920444411568737179742987019475904474233560822015710621177024468913109627356\
804901074736654541924160*x^57 + 139189287326252369408391208781161360587713383\
19320927854606250726257048761249678020377682007260044265062302807303971095342\
5462590732278117884487116640*x^58 - 11442076753622661491449499289007380338585\
39708132998641180231952727124860318834997177758573872765230117773492524229649\
399668021097266294097695614048320*x^59 - 617507442814955452466555128192806420\
63885757234017035820021249836724260271795955492265043615335418590576851124720\
4285629422687275594181461859713587568*x^60 + 34743400340500834703467272110029\
21975922128523950724375241112814565427088522389529165643655037590228919714116\
059574450142303560075935610108736392985280*x^61 + 232298813690821657802609968\
96041216304378379931473718807422605077698048927054252049844683405330447837204\
06948481023554261243114247733200429284161542240*x^62 - 
      95878502160287916284838019038657934515078130991771451595850416250727757\
33154879465486999159558925580543320876255240642107062569784050297356254334370\
240*x^63 - 763290117686056825958646278782220785634512183997577306860952683816\
31306133366605134163406056575319834078388375807216030983838416956181486635112\
67031955*x^64 + 2404638062814580280621796613414389225099837680572705789470776\
19624807025321114526251821912079493379470390740213716097866731370045134497428\
89770443057432*x^65 + 2224557181783465690249415483093723815508854170041170076\
40488007004851926480357499877528770252511104741990129627372540678723672059438\
73256080003961687140*x^66 - 5478425182082625010733079992457748482717706815431\
93198523669989861758019972706514808891110161908178749967217280403728831514012\
66021630647707500511129080*x^67 - 5802296809153708651484569609854299661898772\
29546185458080323536017233229828447397265933731339206927473575901325906208520\
06355630327377623324628812670270*x^68 + 1132654517061554307945998335433657709\
46207204682267963481621004376678105292824416585348054268636520275186796828652\
728940039366754855763350979035718055560*x^69 + 136201640830505188022831816237\
04214248191373582197788623296420372359880959269826901897661884227576068700929\
1381789624112337925331594597808557121494437332*x^70 - 
      21214352230676814865495649311349816551991548902297230965513913279665345\
62353409620386188278569056820884515470671575837013807335087972740325459297000\
34600*x^71 - 2887627763146730679821179076872779024464568918606545856622767228\
35987037725718716518239996483190662851073742610250419623479443869624153872725\
353783546425*x^72 + 359004897017288431536714750750938426741585227398413988370\
79739363675729031849741804375998166810085921775966239202965775869199874094590\
2458543155786078800*x^73 + 55418250042368885637753300010211066230179593761290\
76584787248111587691743741264886096378556554302761627910055901258943223980093\
13191523583163468585952600*x^74 - 5467292989585924863557026248619895154593891\
60491993412182158879683261981019471717423619161877364872827513838996642160106\
935634608278002663677037267078288*x^75 - 964007631858220168655891976305992020\
84300037161931565385594462514511769419389987526448660631416138437096617960219\
2849811710220894928346975367047088218540*x^76 + 74473565227691486926915788927\
27017129984900928021688328456199192381450917026610854951764340079863794248199\
83220606208933054320975978239363104840907663280*x^77 + 
      15207741294915149212674724627342958713946554122199707348583387662617722\
36420094207867686565484687773351677687740722408709437652226426079551432790179\
106520*x^78 - 898677484640314762409692515060176544615259990624024247651080605\
08573301194362362695814898973680480292917133346543107341705729408306991623607\
5436633301360*x^79 - 21755696532314161893953898879565912767303486593307575889\
67568825864668164432761434069617527860715686137817928462374013605601584353865\
030164053587611763863*x^80 + 945018178696228334646924648089141402831384174306\
35238729366145259300995513824737981509927675216391470018924869555545222154485\
8105372436649617192702794920*x^81 + 28204876953213736012752045947635731196353\
66295322522367809375865162302710667352926067209563475021284527539123833638979\
494203970435433312972652520921170460*x^82 - 838927543094638001469824820761528\
00891291860477020067407681834110168280500713413118042631803566603519072713711\
8821141975596686256664848508772973945897160*x^83 - 33097521234415667090511036\
01626870510182171569662384467012319100349690809261288526955873355067653937141\
772954735168980352906771446297229656702959032624170*x^84 + 
      58245883916911901668451513611207596645207953413663111419613919743621469\
85472839575017088972097809646249404510969779230779127435137530270816604831174\
54712*x^85 + 3509250020451697627829237267234982827578746680832318614722567561\
63174001515731107977512553581364579967113787913487703056601708346015407116273\
9152816216780*x^86 - 23418598503516069557331805184131047123421194409022532044\
21036997920622969839726383747642575461362956995366404018094757310192713246720\
25293256618060172760*x^87 - 3353798832918532381787190064197162678550012795646\
09238010004294941158443956756765687105048023232956950963861682241535490041020\
2780123141688362423116644365*x^88 - 11065540394399836299468330857491807965569\
65917977761512976195894285180913619294474770926994470459746209654951310966158\
34814374064828391596182895744498080*x^89 + 2880123804323495302903331329944216\
92895406518000327636380675803220738115021541327410718774841530527301764609134\
5189293164217924275032321360104537340485712*x^90 + 36154161315101806053987295\
18967606891431307879829939687640937491400961053767752286189959877148261373482\
61290365675546342525309332452421723837570878315040*x^91 - 
      22136963755681034213566344751304674733810710005256587489599433505606638\
69468251587577658369668563483363129578470604820933361920973703098984086765058\
063880*x^92 - 471591728478493504240328094206085820228520441695262116389796808\
79623226751416004890991130379974649886352525029692436099390325087523909500983\
5826148410720*x^93 + 15152574443038037451360446968110183103973396205158353501\
42056099807438791231121276167293006626764528775979377500028612929970463719700\
018260614939860670160*x^94 + 451085666942366137646277844951362688064596276258\
07359887411572296284639971291019732941589219625599423312546197004202015092054\
8160207221938645297111718112*x^95 - 91782946504670454223671434457321639335597\
03768250348139757433391355239542761578517272292724455339170693639483914486305\
36183134405349220856010375696336175*x^96 - 3506051870376723029871140481221409\
35304232658284257912434267386950843630975222767448323617254036727694902645717\
684589113983581455941856007358187147151400*x^97 + 487982065153120989011443074\
89708116089453369110566202819371497048727632644508942067017066263023408925468\
5036880993799007462911352727161486368356045832900*x^98 + 
      22891006023229204102660452595270525637060995654960349490135782678054172\
88714763299065442877215480218063947917618485003375609291819797670218938687749\
85800*x^99 - 2252939598324044412006099885751592110998763492147155896920869451\
80066658879093062702914971940113356255639320156818598163288659918589785084898\
253338663678*x^100 - 12697537507292077971577193996468588576063535607320709150\
88699258458426190419249971570667543348190437399919633048486548168391082495092\
70296995469061664440*x^101 + 890064171779996720885970972672386193040638959277\
62135000638053327973603756700457150092515872639298342425844270953985276450290\
048421365250309210269470580*x^102 + 59910409393412659576941910225575318347709\
89588359986372392645602056924283624200403556605338529011136741623661030697121\
4040845597043911113255738659037720*x^103 - 2945491779659990462514465091774191\
87163597030231240160051224294611315871134718312366123333889811778883429479140\
18459037392348054398285629343283378773085*x^104 - 239183773471412459366922059\
37364419396008898207354118522312870020020527157949257025695971636072028622512\
381861980315966912012092046664421788821449298128*x^105 + 
      78911865413339529095001120056731910355832636687817452361784745529732670\
44023906449162429399164574639954264841276589422242686871282875981414942429257\
320*x^106 + 79930491070817615707244486834497832439480817666023925019868645140\
46523067871974966696487945177240431240568409638114819108850807512271473966650\
965286160*x^107 - 16043854915748223991022729577656559608026750533819876602542\
45154155438282901813679247436465499461926734769291377588270412043450747957343\
936772067955860*x^108 - 21981448383043610821650462410806732601172140690685539\
21814042844553531397079890173130017254709970013240390566205351815692894341202\
474884713652788406320*x^109 + 20836937730658302925785649292015902606951661769\
03673352514861685570135203294102996872509289767989063115157140934654475037701\
70405167504798905597268072*x^110 + 484984721153401302404678444766000164848757\
26810580776611425040220935280207876387837055321147355721443208946307731902278\
4158875510634912134621588714480*x^111 - 2969834838738246739750438608855469926\
90839116266663499859850767931933552087721582920321792493840998434072708581075\
1856057940737167772901242770290035*x^112 - 8259474293890097497443029932390902\
81734750112800431434224762734890616526870226593578669340765098743580246038606\
70531070660240995277173799074479306840*x^113 - 572893932573917404051948776259\
63953975526321329995732887074158795445736172942353714275377160283446964743881\
55232136998083223716799767443358553551780*x^114 + 101972315265621095662728680\
82794148240015855171680103764257879198922610927801713129760662714468100858123\
579597126348556772219529241102765875912150072*x^115 + 
      13718135907997586237955898394639399665059395147858599195555791998122174\
60717728954337879702899788278969760580173351025519106195874546226656153858790*
       x^116 - 81249826333542968517224673015956461347214854138846577946080048\
05181299897953745360225972403647373133857820535657189664983111630568079394452\
20239880*x^117 - 155552097025995902972901256203596179134798340132439962735346\
74334274828318876659689809307997340781093711835283682554862471917715847344524\
2266775220*x^118 + 3137607495977854124124525684789823691756606260691265345734\
89623082303252958647601405338915062908900897857005260525108465277084783073600\
60406453160*x^119 + 758255144861314746663427040490874058841179846333722458552\
59992244889952798339837006290237806869651050315442937960234545775295489242786\
81264892847*x^120)/7582551448613147466634270404908740588411798463337224585525\
99922448899527983398370062902378068696510503154429379602345457752954892427868\
1264892847;

(* %%%%% F_4 %%%%% *)
P["F_4,\Delta_S,\mu^2=1"]=
    (729*k^3*(1 + k)^6*(2 + k)*(1 + 2*k)^2)/4 - 
     2187*k^2*(1 + k)^6*(2 + k)*(1 + 2*k)^2*y + 
     (243*k*(1 + k)^5*(2 + k)*(1 + 2*k)^2*(64 + 91*k)*y^2)/2 - 
     27*(1 + k)^5*(1 + 2*k)*(512 + 3712*k + 6049*k^2 + 2282*k^3)*y^3 + 
     (243*(1 + k)^4*(1 + 2*k)*(1024 + 4288*k + 5027*k^2 + 1718*k^3)*y^4)/4 - 
     162*(1 + k)^4*(1 + 2*k)*(704 + 1472*k + 695*k^2)*y^5 + 
     27*(1 + k)^3*(4096 + 14408*k + 16235*k^2 + 5878*k^3)*y^6 - 
     1944*(1 + k)^3*(32 + 71*k + 38*k^2)*y^7 + 
     27*(1 + k)^2*(784 + 1627*k + 838*k^2)*y^8 - 72*(1 + k)^2*(61 + 62*k)*
      y^9 + 540*(1 + k)^2*y^10 - 36*(1 + k)*y^11 + y^12;

P["F_4,\Delta_L,\mu^2=2"]=
    746496*(1 + k)^6*(2 + k)^2*(1 + 2*k) - 4478976*(1 + k)^6*(2 + k)^2*
      (1 + 2*k)*y + 124416*(1 + k)^5*(2 + k)^2*(1 + 2*k)*(91 + 64*k)*y^2 - 
     13824*(1 + k)^5*(2 + k)*(2282 + 6049*k + 3712*k^2 + 512*k^3)*y^3 + 
     15552*(1 + k)^4*(2 + k)*(1718 + 5027*k + 4288*k^2 + 1024*k^3)*y^4 - 
     20736*(1 + k)^4*(2 + k)*(695 + 1472*k + 704*k^2)*y^5 + 
     1728*(1 + k)^3*(5878 + 16235*k + 14408*k^2 + 4096*k^3)*y^6 - 
     62208*(1 + k)^3*(38 + 71*k + 32*k^2)*y^7 + 
     432*(1 + k)^2*(838 + 1627*k + 784*k^2)*y^8 - 576*(1 + k)^2*(62 + 61*k)*
      y^9 + 2160*(1 + k)^2*y^10 - 72*(1 + k)*y^11 + y^12;

P["F_4,s,\Delta_S"]=
    (729*k^3*(1 + k)^6*(2 + k)*(3 + k)*(1 + 2*k)^2)/
      ((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^3*(6 + 5*k)^5) - 
     (2916*k^2*(1 + k)^6*(2 + k)*(3 + k)*(1 + 2*k)^2*(9 + 7*k)*y)/
      ((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^3*(6 + 5*k)^5) + 
     (1458*k*(1 + k)^5*(2 + k)*(3 + k)*(1 + 2*k)^2*(48 + 115*k + 58*k^2)*y^2)/
      ((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^5) - 
     (324*(1 + k)^5*(3 + k)*(1 + 2*k)*(1152 + 11712*k + 33125*k^2 + 
        38811*k^3 + 20104*k^4 + 3804*k^5)*y^3)/((3 + 2*k)^2*(4 + 3*k)^2*
       (5 + 3*k)^3*(6 + 5*k)^5) + (729*(1 + k)^4*(1 + 2*k)*
       (1536 + 8960*k + 17519*k^2 + 15049*k^3 + 5788*k^4 + 804*k^5)*y^4)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^4) - 
     (324*(1 + k)^4*(1 + 2*k)*(26496 + 112704*k + 177478*k^2 + 130823*k^3 + 
        45354*k^4 + 5913*k^5)*y^5)/((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*
       (6 + 5*k)^4) + (162*(1 + k)^3*(37824 + 208304*k + 455436*k^2 + 
        505691*k^3 + 300828*k^4 + 90935*k^5 + 10902*k^6)*y^6)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^3) - 
     (324*(1 + k)^3*(9984 + 42832*k + 70360*k^2 + 55311*k^3 + 20783*k^4 + 
        2978*k^5)*y^7)/((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^2*(6 + 5*k)^3) + 
     (54*(1 + k)^2*(4224 + 13765*k + 16027*k^2 + 7876*k^3 + 1380*k^4)*y^8)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)^2*(6 + 5*k)^2) - 
     (72*(1 + k)^2*(2 + k)*(345 + 628*k + 276*k^2)*y^9)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)*(6 + 5*k)^2) + 
     (36*(1 + k)^2*(52 + 29*k)*y^10)/((4 + 3*k)*(5 + 3*k)*(6 + 5*k)) - 
     (36*(1 + k)*y^11)/(6 + 5*k) + y^12;

P["F_4,s,\Delta_L"]=
    (2985984*(1 + k)^6*(2 + k)^2*(3 + k)^3*(1 + 2*k))/
      ((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^5*(6 + 5*k)^6) - 
     (5971968*(1 + k)^6*(2 + k)^2*(3 + k)^3*(1 + 2*k)*(14 + 9*k)*y)/
      ((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^5*(6 + 5*k)^6) + 
     (1492992*(1 + k)^5*(2 + k)^2*(3 + k)^3*(1 + 2*k)*(232 + 346*k + 123*k^2)*
       y^2)/((3 + 2*k)^2*(4 + 3*k)^4*(5 + 3*k)^5*(6 + 5*k)^6) - 
     (165888*(1 + k)^5*(2 + k)*(3 + k)^3*(30432 + 133672*k + 211560*k^2 + 
        155726*k^3 + 54075*k^4 + 7128*k^5)*y^3)/((3 + 2*k)^2*(4 + 3*k)^4*
       (5 + 3*k)^5*(6 + 5*k)^6) + (186624*(1 + k)^4*(2 + k)*(3 + k)^2*
       (19296 + 90360*k + 159652*k^2 + 137582*k^3 + 61155*k^4 + 13264*k^5 + 
        1088*k^6)*y^4)/((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^4*(6 + 5*k)^6) - 
     (41472*(1 + k)^4*(2 + k)*(3 + k)^2*(283824 + 1395972*k + 2711556*k^2 + 
        2704381*k^3 + 1489217*k^4 + 447066*k^5 + 65952*k^6 + 3456*k^7)*y^5)/
      ((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^4*(6 + 5*k)^6) + 
     (10368*(1 + k)^3*(3 + k)^2*(1046592 + 6283632*k + 15907184*k^2 + 
        22205264*k^3 + 18708264*k^4 + 9754573*k^5 + 3088726*k^6 + 
        553392*k^7 + 47232*k^8 + 1152*k^9)*y^6)/((3 + 2*k)^2*(4 + 3*k)^3*
       (5 + 3*k)^3*(6 + 5*k)^6) - (20736*(1 + k)^3*(3 + k)^2*
       (35736 + 163412*k + 300546*k^2 + 286499*k^3 + 151260*k^4 + 43412*k^5 + 
        6048*k^6 + 288*k^7)*y^7)/((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*
       (6 + 5*k)^5) + (864*(1 + k)^2*(3 + k)*(33120 + 130392*k + 199564*k^2 + 
        150034*k^3 + 57649*k^4 + 10632*k^5 + 720*k^6)*y^8)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^2*(6 + 5*k)^4) - 
     (1152*(1 + k)^2*(3 + k)*(3312 + 10668*k + 12946*k^2 + 7313*k^3 + 
        1899*k^4 + 180*k^5)*y^9)/((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^2*
       (6 + 5*k)^3) + (144*(1 + k)^2*(3 + k)*(116 + 133*k + 30*k^2)*y^10)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)*(6 + 5*k)^2) - 
     (72*(1 + k)*(3 + k)*y^11)/((5 + 3*k)*(6 + 5*k)) + y^12;

P["F_4,s2,\Delta_S"]=
    (12230590464*k^7*(1 + k)^6*(2 + k)*(3 + k)^3*(1 + 2*k)^2)/
      ((3 + 2*k)^4*(4 + 3*k)^5*(5 + 3*k)^5*(6 + 5*k)^9) - 
     (12230590464*k^5*(1 + k)^6*(2 + k)*(3 + k)^3*(1 + 2*k)^2*
       (486 + 3834*k + 12549*k^2 + 21736*k^3 + 21591*k^4 + 12375*k^5 + 
        3807*k^6 + 486*k^7)*y)/((3 + 2*k)^4*(4 + 3*k)^6*(5 + 3*k)^6*
       (6 + 5*k)^10) + (1528823808*k^4*(1 + k)^5*(2 + k)*(3 + k)^3*
       (1 + 2*k)^2*(16524 + 136818*k + 508380*k^2 + 1074865*k^3 + 
        1405562*k^4 + 1169941*k^5 + 614337*k^6 + 193131*k^7 + 31914*k^8 + 
        1944*k^9)*y^2)/((3 + 2*k)^4*(4 + 3*k)^5*(5 + 3*k)^6*(6 + 5*k)^10) - 
     (84934656*k^3*(1 + k)^5*(3 + k)^3*(1 + 2*k)*(3919104 + 47161656*k + 
        252914670*k^2 + 802547271*k^3 + 1682876381*k^4 + 2458731543*k^5 + 
        2565686311*k^6 + 1925365470*k^7 + 1030776480*k^8 + 384155163*k^9 + 
        94933701*k^10 + 14162526*k^11 + 1035180*k^12 + 17496*k^13)*y^3)/
      ((3 + 2*k)^4*(4 + 3*k)^5*(5 + 3*k)^6*(6 + 5*k)^10) + 
     (143327232*k^2*(1 + k)^4*(3 + k)^2*(1 + 2*k)*(1216512 + 16197120*k + 
        96681624*k^2 + 344130630*k^3 + 816500535*k^4 + 1365228408*k^5 + 
        1656566482*k^6 + 1478408004*k^7 + 971798337*k^8 + 465853532*k^9 + 
        159105129*k^10 + 37085712*k^11 + 5454603*k^12 + 431784*k^13 + 
        11988*k^14)*y^4)/((3 + 2*k)^3*(4 + 3*k)^5*(5 + 3*k)^6*(6 + 5*k)^9) - 
     (5308416*k*(1 + k)^4*(3 + k)^2*(1 + 2*k)*(1990656 + 28408320*k + 
        179066160*k^2 + 654071220*k^3 + 1548413922*k^4 + 2517004160*k^5 + 
        2895598690*k^6 + 2387071029*k^7 + 1407554955*k^8 + 583898895*k^9 + 
        164373381*k^10 + 29322972*k^11 + 2888784*k^12 + 110808*k^13)*y^5)/
      ((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^6*(6 + 5*k)^8) + 
     (663552*(1 + k)^3*(3 + k)^2*(1327104 + 34725888*k + 342450432*k^2 + 
        1876464144*k^3 + 6611786868*k^4 + 16105584954*k^5 + 28240196164*k^6 + 
        36467315006*k^7 + 35062401233*k^8 + 25131793729*k^9 + 
        13317329109*k^10 + 5114425635*k^11 + 1372720230*k^12 + 
        241391016*k^13 + 24550776*k^14 + 1061424*k^15)*y^6)/
      ((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^6*(6 + 5*k)^7) - 
     (1327104*(1 + k)^3*(3 + k)^2*(55296 + 847872*k + 5578272*k^2 + 
        21109224*k^3 + 51458992*k^4 + 85290389*k^5 + 98587289*k^6 + 
        80026318*k^7 + 45196566*k^8 + 17262981*k^9 + 4208949*k^10 + 
        582552*k^11 + 34020*k^12)*y^7)/((3 + 2*k)^2*(4 + 3*k)^4*(5 + 3*k)^5*
       (6 + 5*k)^6) + (13824*(1 + k)^2*(3 + k)*(414720 + 4790016*k + 
        24548040*k^2 + 73265658*k^3 + 140916655*k^4 + 182719783*k^5 + 
        162409279*k^6 + 98608800*k^7 + 39936792*k^8 + 10238445*k^9 + 
        1490184*k^10 + 92988*k^11)*y^8)/((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^4*
       (6 + 5*k)^5) - (4608*(1 + k)^2*(3 + k)*(17280 + 135792*k + 
        461010*k^2 + 870037*k^3 + 986207*k^4 + 680085*k^5 + 275877*k^6 + 
        59796*k^7 + 5292*k^8)*y^9)/((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*
       (6 + 5*k)^4) + (576*(1 + k)^2*(3 + k)*(1440 + 6912*k + 13186*k^2 + 
        12077*k^3 + 5103*k^4 + 774*k^5)*y^10)/((3 + 2*k)*(4 + 3*k)^2*
       (5 + 3*k)^2*(6 + 5*k)^3) - (144*(1 + k)*(3 + k)*(8 + 18*k + 11*k^2)*
       y^11)/((4 + 3*k)*(5 + 3*k)*(6 + 5*k)^2) + y^12;

P["F_4,s2,\Delta_L"]=
    (50096498540544*k^4*(1 + k)^6*(2 + k)^2*(3 + k)^3*(1 + 2*k)*
       (792 + 3156*k + 3394*k^2 - 225*k^3 - 1818*k^4 - 405*k^5 + 162*k^6)^2)/
      ((3 + 2*k)^5*(4 + 3*k)^8*(5 + 3*k)^9*(6 + 5*k)^12) - 
     (25048249270272*k^2*(1 + k)^6*(2 + k)^2*(3 + k)^3*(1 + 2*k)*
       (40310784 + 477010944*k + 2665768320*k^2 + 9201869568*k^3 + 
        21234994560*k^4 + 33024267504*k^5 + 33081094440*k^6 + 
        18184095704*k^7 + 1486521732*k^8 - 3509229645*k^9 + 385683795*k^10 + 
        3001859028*k^11 + 1862082270*k^12 + 314119539*k^13 - 98823969*k^14 - 
        35337546*k^15 + 2440692*k^16 + 1417176*k^17)*y)/
      ((3 + 2*k)^6*(4 + 3*k)^8*(5 + 3*k)^10*(6 + 5*k)^12) + 
     (1565515579392*k*(1 + k)^5*(2 + k)^2*(3 + k)^3*(1 + 2*k)*
       (429981696 + 7945703424*k + 62156242944*k^2 + 283823606016*k^3 + 
        860184855936*k^4 + 1840393892736*k^5 + 2858576643168*k^6 + 
        3249004122944*k^7 + 2698388235480*k^8 + 1660312955416*k^9 + 
        842480377914*k^10 + 462293837883*k^11 + 288360479061*k^12 + 
        143900317368*k^13 + 41059783872*k^14 + 2738575251*k^15 - 
        1383848307*k^16 - 61450326*k^17 + 118176732*k^18 + 19368072*k^19)*
       y^2)/((3 + 2*k)^5*(4 + 3*k)^8*(5 + 3*k)^10*(6 + 5*k)^12) - 
     (43486543872*(1 + k)^5*(2 + k)*(3 + k)^3*(15479341056 + 593374740480*k + 
        8208135585792*k^2 + 62020344840192*k^3 + 301809256215552*k^4 + 
        1031133205122048*k^5 + 2603728643463936*k^6 + 5020821757939968*k^7 + 
        7556386167767808*k^8 + 9017337013434624*k^9 + 8654343976275520*k^10 + 
        6797246086657632*k^11 + 4477863805967132*k^12 + 
        2547722329782324*k^13 + 1272652292153097*k^14 + 
        546593050475685*k^15 + 189476620145136*k^16 + 48568376368314*k^17 + 
        8581303285713*k^18 + 1301664755169*k^19 + 366584183298*k^20 + 
        112248291132*k^21 + 18310386312*k^22 + 1122403392*k^23)*y^3)/
      ((3 + 2*k)^5*(4 + 3*k)^8*(5 + 3*k)^10*(6 + 5*k)^12) + 
     (12230590464*(1 + k)^4*(2 + k)*(3 + k)^2*(95455936512 + 
        2490668974080*k + 28509595951104*k^2 + 193470626912256*k^3 + 
        883448271866880*k^4 + 2911615661859840*k^5 + 7238228252239872*k^6 + 
        13985439649587072*k^7 + 21458469879529920*k^8 + 
        26577287603358816*k^9 + 26931509113253552*k^10 + 
        22597882253692992*k^11 + 15874850754583464*k^12 + 
        9418604280449830*k^13 + 4735277449928707*k^14 + 
        2005960654798409*k^15 + 705459844939224*k^16 + 202815560173284*k^17 + 
        48102813083979*k^18 + 10152046392561*k^19 + 2135388094218*k^20 + 
        426248081676*k^21 + 63696270024*k^22 + 5432717952*k^23 + 
        171320832*k^24)*y^4)/((3 + 2*k)^5*(4 + 3*k)^7*(5 + 3*k)^9*
       (6 + 5*k)^12) - (679477248*(1 + k)^4*(2 + k)*(3 + k)^2*
       (147053740032 + 2995252494336*k + 27854026149888*k^2 + 
        156843961915392*k^3 + 600131847405312*k^4 + 1662171450183936*k^5 + 
        3468002992176384*k^6 + 5602020536750976*k^7 + 7147046445393312*k^8 + 
        7311917737525248*k^9 + 6070667825775936*k^10 + 
        4127163636559600*k^11 + 2310108848011967*k^12 + 
        1065307581687783*k^13 + 403185091901580*k^14 + 124843705218162*k^15 + 
        32010198067503*k^16 + 7095846759939*k^17 + 1420004810142*k^18 + 
        241571217348*k^19 + 28672672248*k^20 + 1756038528*k^21 + 
        30233088*k^22)*y^5)/((3 + 2*k)^4*(4 + 3*k)^6*(5 + 3*k)^8*
       (6 + 5*k)^12) + (42467328*(1 + k)^3*(3 + k)^2*
       (2817240072192 + 55354123616256*k + 509850043564032*k^2 + 
        2917801378455552*k^3 + 11620555837111296*k^4 + 
        34237677751114752*k^5 + 77516051202070272*k^6 + 
        138365677896344064*k^7 + 198297145261042560*k^8 + 
        231214176353835648*k^9 + 221482132834098464*k^10 + 
        175508007371534496*k^11 + 115577306253220268*k^12 + 
        63410158506570396*k^13 + 29011801438721507*k^14 + 
        11074869557824746*k^15 + 3534404373671562*k^16 + 
        948126100220316*k^17 + 215250082024347*k^18 + 41157310929102*k^19 + 
        6365781139572*k^20 + 723285882216*k^21 + 50878507968*k^22 + 
        1598994432*k^23 + 10077696*k^24)*y^6)/((3 + 2*k)^4*(4 + 3*k)^6*
       (5 + 3*k)^7*(6 + 5*k)^12) - (42467328*(1 + k)^3*(3 + k)^2*
       (7524679680 + 118979518464*k + 876980514816*k^2 + 3986363289600*k^3 + 
        12486945070080*k^4 + 28584479784960*k^5 + 49554183712896*k^6 + 
        66595792304928*k^7 + 70490154529168*k^8 + 59407377319456*k^9 + 
        40151564912112*k^10 + 21859857057938*k^11 + 9612938633957*k^12 + 
        3422489626863*k^13 + 989438764221*k^14 + 232493905935*k^15 + 
        43799548770*k^16 + 6268714740*k^17 + 600550200*k^18 + 29813184*k^19 + 
        419904*k^20)*y^7)/((3 + 2*k)^4*(4 + 3*k)^5*(5 + 3*k)^6*
       (6 + 5*k)^10) + (221184*(1 + k)^2*(3 + k)*(2570932224 + 
        33454964736*k + 200975323392*k^2 + 736542025344*k^3 + 
        1836398328192*k^4 + 3294950217120*k^5 + 4396580692800*k^6 + 
        4453283688360*k^7 + 3469684293512*k^8 + 2097409901942*k^9 + 
        989239588427*k^10 + 365323260279*k^11 + 105695990793*k^12 + 
        23753348739*k^13 + 4006691568*k^14 + 464224284*k^15 + 30489696*k^16 + 
        699840*k^17)*y^8)/((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^5*(6 + 5*k)^8) - 
     (73728*(1 + k)^2*(3 + k)*(12192768 + 119688192*k + 529695936*k^2 + 
        1391366304*k^3 + 2405989296*k^4 + 2879440152*k^5 + 2449394104*k^6 + 
        1503540164*k^7 + 672136884*k^8 + 219583809*k^9 + 51822180*k^10 + 
        8383905*k^11 + 800442*k^12 + 29160*k^13)*y^9)/
      ((3 + 2*k)^2*(4 + 3*k)^4*(5 + 3*k)^4*(6 + 5*k)^6) + 
     (2304*(1 + k)^2*(3 + k)*(74304 + 436896*k + 1075188*k^2 + 1429780*k^3 + 
        1108109*k^4 + 516042*k^5 + 148185*k^6 + 24948*k^7 + 1620*k^8)*y^10)/
      ((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^4) - 
     (288*(1 + k)*(3 + k)*(88 + 270*k + 283*k^2 + 117*k^3 + 18*k^4)*y^11)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)^2*(6 + 5*k)^2) + y^12;

P["F_4,c2,\Delta_{S+}"]=
     -((-4478976 - 12317184*k + 13779072*k^2 + 83122848*k^3 + 
        89084016*k^4 - 18263520*k^5 - 93715344*k^6 - 50788198*k^7 + 
        8910207*k^8 + 15429699*k^9 + 3335013*k^10 - 377541*k^11 - 
        99144*k^12 + 8748*k^13)/((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^3*
        (6 + 5*k)^5)) - (12*k*(2985984 + 15365376*k + 31300992*k^2 + 
        32005584*k^3 + 19511856*k^4 + 13936344*k^5 + 14706952*k^6 + 
        10018005*k^7 + 2964021*k^8 + 21735*k^9 - 131517*k^10 - 7776*k^11 + 
        972*k^12)*x)/((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^3*(6 + 5*k)^5) + 
     (6*(-3359232 - 16049664*k - 25310880*k^2 - 2580336*k^3 + 43408224*k^4 + 
        68623416*k^5 + 58315494*k^6 + 33055541*k^7 + 12238689*k^8 + 
        2322927*k^9 + 77409*k^10 + 8424*k^11 + 10692*k^12)*x^2)/
      ((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^5) + 
     (4*k*(29673216 + 180869760*k + 481307184*k^2 + 735697296*k^3 + 
        713021256*k^4 + 452406888*k^5 + 183445427*k^6 + 42044115*k^7 + 
        3234321*k^8 - 284283*k^9 + 75168*k^10 + 22356*k^11)*x^3)/
      ((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^5) - 
     (9*(-850176 - 4254336*k - 7876368*k^2 - 5356560*k^3 + 2341704*k^4 + 
        6587480*k^5 + 4791903*k^6 + 1718757*k^7 + 324279*k^8 + 42543*k^9 + 
        6102*k^10)*x^4)/((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^4) - 
     (72*k*(421632 + 2250144*k + 5031480*k^2 + 6095892*k^3 + 4324934*k^4 + 
        1820181*k^5 + 449319*k^6 + 70389*k^7 + 10287*k^8 + 1134*k^9)*x^5)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^4) + 
     (12*(-342144 - 1741824*k - 3367944*k^2 - 2839620*k^3 - 472898*k^4 + 
        921165*k^5 + 716319*k^6 + 227637*k^7 + 38367*k^8 + 3726*k^9)*x^6)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^3*(6 + 5*k)^3) + 
     (72*k*(27072 + 117888*k + 203844*k^2 + 178732*k^3 + 85173*k^4 + 
        22728*k^5 + 3645*k^6 + 342*k^7)*x^7)/((3 + 2*k)*(4 + 3*k)^2*
       (5 + 3*k)^2*(6 + 5*k)^3) - 
     (9*(-5904 - 20508*k - 22608*k^2 - 6899*k^3 + 1932*k^4 + 1245*k^5 + 
        198*k^6)*x^8)/((3 + 2*k)*(4 + 3*k)*(5 + 3*k)^2*(6 + 5*k)^2) - 
     (4*k*(3456 + 8742*k + 7147*k^2 + 2277*k^3 + 306*k^4)*x^9)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)*(6 + 5*k)^2) + 
     (6*(-72 - 130*k - 33*k^2 + 3*k^3)*x^10)/((4 + 3*k)*(5 + 3*k)*
       (6 + 5*k)) + (12*k*x^11)/(6 + 5*k) + x^12;

P["F_4,c2,\Delta_{L+}"]=
     (-967458816 + 1612431360*k + 36929157120*k^2 + 49974174720*k^3 - 
       331126885440*k^4 - 1241654562432*k^5 - 1340575253424*k^6 + 
       994911916464*k^7 + 4313753835300*k^8 + 5065314875776*k^9 + 
       2691359140011*k^10 + 113325825411*k^11 - 711370445904*k^12 - 
       408435709446*k^13 - 77403337965*k^14 + 13265495631*k^15 + 
       9329151510*k^16 + 1728246132*k^17 + 114791256*k^18)/
      ((3 + 2*k)^3*(4 + 3*k)^4*(5 + 3*k)^5*(6 + 5*k)^6) + 
     (12*(-107495424 + 11673704448*k^2 + 63522081792*k^3 + 94493241792*k^4 - 
        189396830016*k^5 - 992648491920*k^6 - 1827350345040*k^7 - 
        1875022272492*k^8 - 1101087671884*k^9 - 263312744043*k^10 + 
        129395657889*k^11 + 174247524000*k^12 + 114399059346*k^13 + 
        56182400685*k^14 + 20188824669*k^15 + 4776421122*k^16 + 
        649775196*k^17 + 38263752*k^18)*x)/((3 + 2*k)^3*(4 + 3*k)^4*
       (5 + 3*k)^5*(6 + 5*k)^6) - 
     (6*(-1182449664 - 5195612160*k - 17609840640*k^2 - 130121966592*k^3 - 
        565979016384*k^4 - 1210062409344*k^5 - 1145233386576*k^6 + 
        289487756400*k^7 + 2093188205612*k^8 + 2681462340096*k^9 + 
        1943901205677*k^10 + 942192151551*k^11 + 344338600230*k^12 + 
        107477309322*k^13 + 28857681513*k^14 + 5662862523*k^15 + 
        653318136*k^16 + 31886460*k^17)*x^2)/((3 + 2*k)^2*(4 + 3*k)^4*
       (5 + 3*k)^5*(6 + 5*k)^6) - 
     (4*(-2472394752 - 14046068736*k + 10983942144*k^2 + 94536999936*k^3 - 
        671210712000*k^4 - 4761000828864*k^5 - 13113393194160*k^6 - 
        20840080809360*k^7 - 20834857958836*k^8 - 12798269158164*k^9 - 
        3643010537769*k^10 + 1115819810145*k^11 + 1732854983562*k^12 + 
        926175625218*k^13 + 298356525819*k^14 + 61060425453*k^15 + 
        7338609720*k^16 + 393266340*k^17)*x^3)/((3 + 2*k)^2*(4 + 3*k)^4*
       (5 + 3*k)^5*(6 + 5*k)^6) + 
     (9*(-337416192 - 2525893632*k - 12771115776*k^2 - 50382371520*k^3 - 
        127190868480*k^4 - 175867384464*k^5 - 71991623664*k^6 + 
        169180868268*k^7 + 342155115736*k^8 + 313001387157*k^9 + 
        171494871384*k^10 + 59184675486*k^11 + 12746884140*k^12 + 
        1607342373*k^13 + 92908620*k^14 + 131220*k^15)*x^4)/
      ((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^4*(6 + 5*k)^6) + 
     (72*(-62705664 - 535237632*k - 2523218688*k^2 - 10548169920*k^3 - 
        36475178688*k^4 - 88195989168*k^5 - 141331604304*k^6 - 
        147214597956*k^7 - 93986367140*k^8 - 27810339477*k^9 + 
        6711893232*k^10 + 10207499994*k^11 + 4497102504*k^12 + 
        1052977563*k^13 + 133509060*k^14 + 7287084*k^15)*x^5)/
      ((3 + 2*k)^2*(4 + 3*k)^3*(5 + 3*k)^4*(6 + 5*k)^6) + 
     (12*(206032896 + 1884902400*k + 8964483840*k^2 + 25970901696*k^3 + 
        42872798016*k^4 + 24788778192*k^5 - 47835639360*k^6 - 
        127674045852*k^7 - 144560749196*k^8 - 96507791721*k^9 - 
        39677457033*k^10 - 9671421087*k^11 - 1236012939*k^12 - 
        56321568*k^13 + 1546452*k^14)*x^6)/((3 + 2*k)^2*(4 + 3*k)^3*
       (5 + 3*k)^3*(6 + 5*k)^6) - (72*(-2363904 - 20279808*k - 93656736*k^2 - 
        288416880*k^3 - 591511968*k^4 - 779704968*k^5 - 620776698*k^6 - 
        243423691*k^7 + 15355041*k^8 + 59525679*k^9 + 24578433*k^10 + 
        4193640*k^11 + 269892*k^12)*x^7)/((3 + 2*k)^2*(4 + 3*k)^2*(5 + 3*k)^3*
       (6 + 5*k)^5) + (9*(-228096 - 1268352*k - 2428848*k^2 + 818592*k^3 + 
        10577016*k^4 + 17150144*k^5 + 12374445*k^6 + 3996420*k^7 + 
        402777*k^8 + 270*k^9)*x^8)/((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^2*
       (6 + 5*k)^4) + (4*(-176256 - 1081728*k - 3048264*k^2 - 4574508*k^3 - 
        3404926*k^4 - 706329*k^5 + 519462*k^6 + 282771*k^7 + 29970*k^8)*x^9)/
      ((3 + 2*k)*(4 + 3*k)^2*(5 + 3*k)^2*(6 + 5*k)^3) - 
     (6*(-144 + 564*k + 3780*k^2 + 5305*k^3 + 2301*k^4 + 90*k^5)*x^10)/
      ((3 + 2*k)*(4 + 3*k)*(5 + 3*k)*(6 + 5*k)^2) - 
     (12*(-6 - 5*k + 3*k^2)*x^11)/((5 + 3*k)*(6 + 5*k)) + x^12;

(* %%%%% G_2 %%%%% *)
P["G_2,\Delta_S,\mu^2=2/3"]=
 -(k*(1 + k)^2)/2 + (9*(1 + k)^2*y)/4 - 3*(1 + k)*y^2 + y^3;

P["G_2,\Delta_L,\mu^2=2"]=
 (-27*(1 + k)^2)/2 + (81*(1 + k)^2*y)/4 - 9*(1 + k)*y^2 + y^3;

P["G_2,s,\Delta_S"]=
    (-27*k*(1 + k)^2)/(16*(2 + k)*(3 + 2*k)^2) + 
     (27*(1 + k)^2*y)/(8*(2 + k)*(3 + 2*k)) - (9*(1 + k)*y^2)/(2*(3 + 2*k)) + 
     y^3;

P["G_2,s,\Delta_L"]=
    (-729*(1 + k)^2)/(16*(2 + k)^2*(3 + 2*k)^3) + 
     (729*(1 + k)^2*y)/(8*(2 + k)*(3 + 2*k)^3) - (27*(1 + k)*y^2)/
      (2*(2 + k)*(3 + 2*k)) + y^3;

P["G_2,s2,\Delta_S"]=
    (-27*(-3 + k)^2*k*(1 + k)^2)/(4*(2 + k)*(3 + 2*k)^4) + 
     (27*(1 + k)^2*(9 + 12*k + k^2 + 2*k^3)*y)/(4*(2 + k)^2*(3 + 2*k)^3) - 
     (9*(1 + k)*(3 + 2*k + k^2)*y^2)/((2 + k)*(3 + 2*k)^2) + y^3;

P["G_2,s2,\Delta_L"]=
     (-729*(1 + k)^2*(-3 + k + 8*k^2)^2)/(4*(2 + k)^4*(3 + 2*k)^5) + 
     (729*(1 + k)^2*(6 + 13*k + 8*k^2)*(9 - 6*k + 13*k^2 + 8*k^3)*y)/
      (4*(2 + k)^3*(3 + 2*k)^6) - (27*(1 + k)*(9 + 12*k + 13*k^2 + 8*k^3)*
       y^2)/((2 + k)^2*(3 + 2*k)^3) + y^3;

P["G_2,c2,\Delta_{S+}"]=  (-9 - 21*k - 13*k^2 + k^3)/(2*(2 + k)*(3 + 2*k)^2) + 
     (3*(-3 - 4*k + k^2)*x)/(2*(2 + k)*(3 + 2*k)) + (3*k*x^2)/(3 + 2*k) + x^3;

P["G_2,c2,\Delta_{L+}"]= -(-27 + 81*k + 99*k^2 - 107*k^3 - 80*k^4 + 16*k^5)/
      (2*(2 + k)^2*(3 + 2*k)^3) + (3*(27 - 81*k^2 - 40*k^3 + 16*k^4)*x)/
      (2*(2 + k)*(3 + 2*k)^3) - (3*(-3 - 2*k + 2*k^2)*x^2)/
      ((2 + k)*(3 + 2*k)) + x^3;

(* %%%%% H_3 %%%%% *)
P["H_3,\Delta,\mu^2=1"]=
  ((-225 + 225*y - 60*y^2 + 4*y^3)*(5625 - 33750*y + 46125*y^2 - 23400*y^3 + 
   5100*y^4 - 480*y^5 + 16*y^6)*(5625 - 45000*y + 108000*y^2 - 76800*y^3 + 
   19200*y^4 - 1920*y^5 + 64*y^6))/4096;

P["H_3,\Delta,\mu^2=2"]=
   (-450 + 225*y - 30*y^2 + y^3)*(5625 - 22500*y + 27000*y^2 - 9600*y^3 + 
      1200*y^4 - 60*y^5 + y^6)*(22500 - 67500*y + 46125*y^2 - 11700*y^3 + 
      1275*y^4 - 60*y^5 + y^6);

(* %%%%% H_4 %%%%% *)
P["H_4,\Delta,\mu^2=1"]=
 ((2562890625 - 8542968750*y + 9397265625*y^2 - 4822031250*y^3 + 
   1333968750*y^4 - 212625000*y^5 + 20098125*y^6 - 1125000*y^7 + 36000*y^8 - 
   600*y^9 + 4*y^10)*(729823150634765625 - 19461950683593750000*y + 
   176455019531250000000*y^2 - 710361199951171875000*y^3 + 
   1452008566845703125000*y^4 - 1651309898203125000000*y^5 + 
   1147399110492187500000*y^6 - 521218141875000000000*y^7 + 
   162211032147656250000*y^8 - 35741736405000000000*y^9 + 
   5707114499700000000*y^10 - 671160593250000000*y^11 + 
   58733069625000000*y^12 - 3843074160000000*y^13 + 187835112000000*y^14 - 
   6803222400000*y^15 + 179461440000*y^16 - 3340800000*y^17 + 41472000*y^18 - 
   307200*y^19 + 1024*y^20)*(5195713640749454498291015625 - 
   155871409222483634948730468750*y + 1688606933243572711944580078125*y^2 - 
   8565445679593920707702636718750*y^3 + 24813869323564124107360839843750*
    y^4 - 46031482360898386001586914062500*y^5 + 
   58687933572989494800567626953125*y^6 - 53939442146167934417724609375000*
    y^7 + 36991933701464165954589843750000*y^8 - 
   19428935634999203247070312500000*y^9 + 7973787517219990398559570312500*
    y^10 - 2597704645927551416015625000000*y^11 + 
   680145938997949204101562500000*y^12 - 144518512517335291992187500000*
    y^13 + 25109148455388388476562500000*y^14 - 3587647672003734843750000000*
    y^15 + 423293337730378687500000000*y^16 - 41349622495840312500000000*
    y^17 + 3348318244893890625000000*y^18 - 224699872815090000000000*y^19 + 
   12474263475973800000000*y^20 - 570823610265000000000*y^21 + 
   21407692257000000000*y^22 - 652443919200000000*y^23 + 
   15964967808000000*y^24 - 308287296000000*y^25 + 4581740160000*y^26 - 
   50457600000*y^27 + 387072000*y^28 - 1843200*y^29 + 4096*y^30))/16777216;

P["H_4,\Delta,\mu^2=2"]=
     (656100000000 - 1093500000000*y + 601425000000*y^2 - 154305000000*y^3 + 
      21343500000*y^4 - 1701000000*y^5 + 80392500*y^6 - 2250000*y^7 + 
      36000*y^8 - 300*y^9 + y^10)*(747338906250000000000 - 
      9964518750000000000000*y + 45172485000000000000000*y^2 - 
      90926233593750000000000*y^3 + 92928548278125000000000*y^4 - 
      52841916742500000000000*y^5 + 18358385767875000000000*y^6 - 
      4169745135000000000000*y^7 + 648844128590625000000*y^8 - 
      71483472810000000000*y^9 + 5707114499700000000*y^10 - 
      335580296625000000*y^11 + 14683267406250000*y^12 - 
      480384270000000*y^13 + 11739694500000*y^14 - 212600700000*y^15 + 
      2804085000*y^16 - 26100000*y^17 + 162000*y^18 - 600*y^19 + y^20)*
     (1362025156640625000000000000000000 - 
      20430377349609375000000000000000000*y + 
      110664543977050781250000000000000000*y^2 - 
      280672524028933593750000000000000000*y^3 + 
      406550434997274609375000000000000000*y^4 - 
      377089903500479578125000000000000000*y^5 + 
      240385775914964970703125000000000000*y^6 - 
      110467977515351929687500000000000000*y^7 + 
      37879740110299305937500000000000000*y^8 - 
      9947615045119592062500000000000000*y^9 + 
      2041289604408317542031250000000000*y^10 - 
      332506194678726581250000000000000*y^11 + 
      43529340095868749062500000000000*y^12 - 4624592400554729343750000000000*
       y^13 + 401746375286214215625000000000*y^14 - 
      28701181376029878750000000000*y^15 + 1693173350921514750000000000*
       y^16 - 82699244991680625000000000*y^17 + 3348318244893890625000000*
       y^18 - 112349936407545000000000*y^19 + 3118565868993450000000*y^20 - 
      71352951283125000000*y^21 + 1337980766062500000*y^22 - 
      20388872475000000*y^23 + 249452622000000*y^24 - 2408494500000*y^25 + 
      17897422500*y^26 - 98550000*y^27 + 378000*y^28 - 900*y^29 + y^30);

(*
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  End                     %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
*)

